Shared information governs multi-view planted matching

We study when the rows of $K$ shuffled views of the same $n$ objects can be matched, where each object is observed once in every view through a Gaussian feature vector with known covariance. For every fixed $K$, all views can be matched up to $o(n)$ errors if the shared information $J$ of one object's $K$ observations exceeds $(1+\epsilon)\log n$, and not if it is below $(1-\epsilon)\log n$; this can hold although no two views can be matched on their own. Below the threshold, two views can still be matched if some set of views containing both has shared information above $\log n$; otherwise every estimator, even one that reads all views, has vanishing overlap between them. Matching every row is governed by the weakest bipartition of the views: with weak correlations the threshold is $2\log n$ for the mutual information across it. For a weak common signal observed through independent noise, the two thresholds are $4/K$ and $4/(K-1)$ in units of $\sum_\ell\rho_\ell^2/\log n$, which answers a question of Wee, Yang, Fan and Mao. Beyond weak correlations the bipartition condition is not sufficient: rare subpopulations impose a R\'enyi condition for every partition into at least three blocks. We conjecture that the two conditions together characterize exact recovery for Gaussian laws, and prove this for three views with equal correlations and in several further cases, in part with computer assistance. With equal correlations, layered screening attains $4/K$ for $K=3,4$ in $O(Kn^2d)$ operations, and for general laws a recursive decoder attains $J$. The almost-exact thresholds extend to known product laws and to objects observed in random subsets of the views.

==> anc/README.md <==
# Ancillary files

These files accompany the paper *Shared information governs multi-view planted matching*.
They contain the scripts and the recorded tables for the computer-assisted steps in
Appendix E ("Proofs for exact recovery beyond weak correlations"). File paths cited in
that appendix are relative to this directory.

- `scripts/` holds 46 Python files. They need Python 3.9 or later and use only the
  standard library.
- Every other directory holds one table, `rows.csv`, which is the recorded output of
  the script named in the index below. A few directories have subdirectories with
  further tables from the same script.

## Digests of the prediction files (Appendix Q.7)

The simulations of Appendix Q were preceded by two files of predictions, an original
file and a supplement, each recorded before the corresponding runs. Their SHA-256
digests are:

| File | SHA-256 |
| --- | --- |
| original predictions | `c8a6e1ef02c0422c916877eb8aee5c568f8b789da39c75713bd3f0d66116173f` |
| supplemental predictions | `a2224efdb57e1143f6dc03d76c341c32eaa0f5f2f8ab499dfe1f0192bfe25de9` |

The prediction files themselves are not part of these ancillary files.

## How the checks are computed

All inequalities are checked in exact rational arithmetic (`fractions.Fraction`).
Where a quantity is irrational, the scripts carry an interval with rational endpoints
and round outwards after every operation:

- square roots are enclosed with integer square roots;
- logarithms are enclosed either by an `atanh` series with a geometric remainder
  (`check_d1_sufficiency.py`) or with the `decimal` module at 65 digits, whose `ln` is
  documented to be correctly rounded, padded by one unit in the last place on each side
  (`check_d1_equicorr_family.py`, which the other interval scripts import).

Rows of an interval table record outward enclosures or a signed margin. The enumeration
tables record integer counts or rational coefficient bounds that the interval scripts
read. A script that finds a violated inequality stops with an error instead of writing
a table.

The file names carry short labels (`d1`, `d3`, `e1`, `e2`, `e3`) that only identify
groups of checks. Section and equation numbers in code comments refer to working notes,
not to the paper.

## Index

Tables for Appendices E.1 to E.10 (complete proofs in the paper):

| Appendix | Script in `scripts/` | Table | What is checked |
| --- | --- | --- | --- |
| E.1, E.5, E.10 | `check_d1_k3_sharp.py` | `d1_k3_sharp/rows.csv` | Three views with correlation -1/3: the tilted rates, the strict gap between the two-block and three-block rates, the small-component margin, the invariant message box, and the cost of an edge that closes a short cycle |
| E.4 | `check_d3_meso.py` | `d3_meso/rows.csv` | The `positive_certificate` row compares a feasible four-view Rényi rate with `I_*/2` and `J`. The remaining rows are not used in the paper (see the note below) |
| E.5 | `check_d1_equicorr_family.py` | `d1_equicorr_family/rows.csv` | Small-component and edge budgets on the weak side of the family, and their signs at the endpoints |
| E.5 | `check_d1_cycle6_motifs.py` | `d1_cycle6_motifs/rows.csv` and the subtables `square_free`, `single_square`, `capsules` | Bounds on short non-backtracking returns and endpoint norms in rooted subcubic neighbourhoods |
| E.5 | `check_d1_short_cycle_budget.py` | `d1_short_cycle_budget/rows.csv` | Short-cycle costs against their budgets on the weak side, and signs at the ends of the covered range |
| E.5 | `check_d1_equicorr_endpoint.py` | `d1_equicorr_endpoint/rows.csv` | Small-component and unit edge budgets at the singular end, and the slack of degree-two paths |
| E.5 | `check_e1_weighted_parallel.py` | `e1_weighted_parallel/rows.csv` | Weighted resistance charges for ordinary, paired and parallel marks on [9/20, 239/500] |
| E.5 | `check_e1_path_credit.py` | `e1_path_credit/rows.csv` | Path precision credit, and the excess of a parallel mark against that credit, on [239/500, 12/25] |
| E.5 | `check_e1_parallel_endpoint.py` | `e1_parallel_endpoint/rows.csv` | Budgets of parallel marks on [12/25, 97/200] |
| E.5 | `check_e1_pure_trivalent.py` | `e1_pure_trivalent/rows.csv` | Ordinary and parallel resistance charges against the degree-three budgets up to 999/2000 |
| E.5 | `certify_e1_negative_endpoint_mass.py` | `e1_negative_endpoint_mass/rows.csv` | Resistance charge with the ground mass retained, against the smaller of the two budgets near the singular end |
| E.5 | `check_d1_simple_ten.py` | `d1_simple_ten/rows.csv`, `d1_simple_ten/intervals/rows.csv` | Counts of short returns through a simple edge, and the sign of the resulting ten-step budgets |
| E.5 | `check_d1_fork_five.py` | `d1_fork_five/rows.csv` | Five-step norm coefficient bounds for a fork |
| E.5 | `check_d1_weak_eight_fork.py` | `d1_weak_eight_fork/rows.csv` | Joint eight-step bounds when both exterior neighbours fork |
| E.5 | `check_d1_weak_eight_parallel.py` | `d1_weak_eight_parallel/rows.csv` | Eight-step returns and four-step norm bounds for parallel exterior neighbours |
| E.5 | `check_d1_weak_eight_budget.py` | `d1_weak_eight_budget/rows.csv` | Budgets of weak marks, using the three preceding tables |
| E.6 | `certify_e1_positive_mid.py` | `e1_positive_mid/rows.csv` | Positive correlations in [9/20, 7/8]: a strict gap above the counting exponent in both marking cases |
| E.7, E.9 | `check_e2_four_view.py` | `e2_four_view/rows.csv` | Four views with correlation -1/4: tilt and message boxes, the rates of all partitions, the small-component margin and the loop budget |
| E.9 | `check_e3_three_view.py` | `e3_three_view/rows.csv` | Three views with correlation -1/3 in the general criterion: turn caps at degrees two and three, small-component margins and loop budgets |

Appendices E.2, E.3 and E.8 use no computer assistance. Appendix E.10 reuses the
table of `check_d1_k3_sharp.py`.

Tables for Appendix E.11 (the axially symmetric band, whose proof is only outlined in
the paper):

| Script in `scripts/` | Table |
| --- | --- |
| `d1_axial_tilt.py` | `d1_axial_tilt/rows.csv` |
| `d1_axial_small.py` | `d1_axial_small/rows.csv`; with `--squares`, `d1_axial_small/squares/rows.csv` |
| `d1_axial_short_colors.py` | `d1_axial_short_colors/rows.csv` |
| `d1_axial_band_half.py` | `d1_axial_band_half/rows.csv` |
| `check_d1_axial_half_budget.py` | `d1_axial_half_budget/rows.csv` |
| `check_d1_axial_recovery.py` | `d1_axial_recovery/rows.csv` |
| `check_d1_axial_resistance.py` | `d1_axial_resistance/rows.csv` |
| `certify_d1_axial_conductance.py` | `d1_axial_conductance/rows.csv` |
| `check_d1_axial_band_short.py` | `d1_axial_band_short/rows.csv` |
| `check_d1_axial_band_middle.py` | `d1_axial_band_middle/rows.csv` |
| `check_d1_axial_band_resistance.py` | `d1_axial_band_resistance/rows.csv` |
| `check_d1_axial_outer_middle.py` | `d1_axial_outer_middle/rows.csv` |
| `check_d1_axial_outer_positive.py` | `d1_axial_outer_positive/rows.csv` |
| `check_d1_axial_outer_resistance.py` | `d1_axial_outer_resistance/rows.csv` |
| `check_d1_outer_left_short.py` | `d1_outer_left_short/rows.csv` |
| `check_d1_axial_forty_middle.py` | `d1_axial_forty_middle/rows.csv` |
| `check_d1_axial_forty_seam.py` | `d1_axial_forty_seam/rows.csv` |
| `check_d1_axial_fortieth_positive.py` | `d1_axial_fortieth_positive/rows.csv` |
| `check_d1_axial_fortieth_resistance.py` | `d1_axial_fortieth_resistance/rows.csv` |
| `check_d1_axial_thirtieth_middle.py` | `d1_axial_thirtieth_middle/rows.csv` |
| `check_d1_axial_thirtieth_positive.py` | `d1_axial_thirtieth_positive/rows.csv` |
| `check_d1_axial_thirtieth_resistance.py` | `d1_axial_thirtieth_resistance/rows.csv` |
| `check_d1_axial_thirtieth_seam.py` | `d1_axial_thirtieth_seam/rows.csv` |
| `check_d1_axial_thirtieth_tilted_resistance.py` | `d1_axial_thirtieth_tilted_resistance/rows.csv` |
| `check_d1_thirtieth_determinant.py` | `d1_thirtieth_determinant/rows.csv` |

`d1_axial_loops.py` and `check_d1_sufficiency.py` are modules that other scripts
import; they have no table of their own. The first line of each script says what it
checks.

Two details of `check_d1_cycle6_motifs.py` are explained in Appendix E.5: the cap
`36**2` on the product of the two four-step squared norms (paragraph "Finite checks
for the short-cycle bounds"), and the option `--single-square-priority`, whose table
only the ten-step check uses (paragraph "Additional overlapping checks").

## Reproducing the tables

Run the commands below from this directory. Each script prints its table to standard
output. The wrapper writes each regenerated table to a fresh temporary directory and
compares it with the recorded one, and `set -e` stops at the first failure. The whole
run takes about a quarter of an hour on one core, most of it for the tables of
Appendix E.11.

```sh
set -e
out=$(mktemp -d)
replay() {
    table=$1
    shift
    script=$1
    shift
    mkdir -p "$out/$(dirname "$table")"
    python3 -B "scripts/$script" "$@" > "$out/$table"
    cmp "$table" "$out/$table"
}

# Appendices E.1 to E.10
replay d1_k3_sharp/rows.csv check_d1_k3_sharp.py
replay d1_equicorr_family/rows.csv check_d1_equicorr_family.py

replay d1_cycle6_motifs/rows.csv check_d1_cycle6_motifs.py
replay d1_cycle6_motifs/square_free/rows.csv check_d1_cycle6_motifs.py --square-free
replay d1_cycle6_motifs/single_square/rows.csv check_d1_cycle6_motifs.py --single-square-priority
replay d1_cycle6_motifs/capsules/rows.csv check_d1_cycle6_motifs.py --capsules
replay d1_short_cycle_budget/rows.csv check_d1_short_cycle_budget.py
replay d1_equicorr_endpoint/rows.csv check_d1_equicorr_endpoint.py

replay e1_weighted_parallel/rows.csv check_e1_weighted_parallel.py
replay e1_path_credit/rows.csv check_e1_path_credit.py
replay e1_parallel_endpoint/rows.csv check_e1_parallel_endpoint.py
replay e1_pure_trivalent/rows.csv check_e1_pure_trivalent.py
replay e1_negative_endpoint_mass/rows.csv certify_e1_negative_endpoint_mass.py

replay d1_simple_ten/rows.csv check_d1_simple_ten.py
replay d1_simple_ten/intervals/rows.csv check_d1_simple_ten.py --intervals
replay d1_fork_five/rows.csv check_d1_fork_five.py
replay d1_weak_eight_fork/rows.csv check_d1_weak_eight_fork.py
replay d1_weak_eight_parallel/rows.csv check_d1_weak_eight_parallel.py
replay d1_weak_eight_budget/rows.csv check_d1_weak_eight_budget.py

replay e1_positive_mid/rows.csv certify_e1_positive_mid.py
python3 -B scripts/check_e2_four_view.py
replay e3_three_view/rows.csv check_e3_three_view.py

# d3_meso: only the header and the positive_certificate row are compared (see the note)
mkdir -p "$out/d3_meso"
python3 -B scripts/check_d3_meso.py > "$out/d3_meso/rows.csv"
head -2 d3_meso/rows.csv > "$out/d3_meso/recorded_head.csv"
head -2 "$out/d3_meso/rows.csv" | cmp - "$out/d3_meso/recorded_head.csv"

# Appendix E.11
replay d1_axial_tilt/rows.csv d1_axial_tilt.py
replay d1_axial_small/rows.csv d1_axial_small.py
replay d1_axial_small/squares/rows.csv d1_axial_small.py --squares
replay d1_axial_short_colors/rows.csv d1_axial_short_colors.py
replay d1_axial_band_half/rows.csv d1_axial_band_half.py
replay d1_axial_half_budget/rows.csv check_d1_axial_half_budget.py
replay d1_axial_recovery/rows.csv check_d1_axial_recovery.py
replay d1_axial_resistance/rows.csv check_d1_axial_resistance.py
replay d1_axial_conductance/rows.csv certify_d1_axial_conductance.py
replay d1_axial_band_short/rows.csv check_d1_axial_band_short.py
replay d1_axial_band_middle/rows.csv check_d1_axial_band_middle.py
replay d1_axial_band_resistance/rows.csv check_d1_axial_band_resistance.py
replay d1_axial_outer_middle/rows.csv check_d1_axial_outer_middle.py
replay d1_axial_outer_positive/rows.csv check_d1_axial_outer_positive.py
replay d1_axial_outer_resistance/rows.csv check_d1_axial_outer_resistance.py
replay d1_outer_left_short/rows.csv check_d1_outer_left_short.py
replay d1_axial_forty_middle/rows.csv check_d1_axial_forty_middle.py
replay d1_axial_forty_seam/rows.csv check_d1_axial_forty_seam.py
replay d1_axial_fortieth_positive/rows.csv check_d1_axial_fortieth_positive.py
replay d1_axial_fortieth_resistance/rows.csv check_d1_axial_fortieth_resistance.py
replay d1_axial_thirtieth_middle/rows.csv check_d1_axial_thirtieth_middle.py
replay d1_axial_thirtieth_positive/rows.csv check_d1_axial_thirtieth_positive.py
replay d1_axial_thirtieth_resistance/rows.csv check_d1_axial_thirtieth_resistance.py
replay d1_axial_thirtieth_seam/rows.csv check_d1_axial_thirtieth_seam.py
replay d1_axial_thirtieth_tilted_resistance/rows.csv check_d1_axial_thirtieth_tilted_resistance.py
replay d1_thirtieth_determinant/rows.csv check_d1_thirtieth_determinant.py
echo "all tables reproduced"
```

Notes on the replay:

- `check_e2_four_view.py` compares its rows with `e2_four_view/rows.csv` itself and
  fails if they differ. If that file is absent, the script writes it.
- The scripts that read other tables find them relative to their own location. The
  short-cycle budget reads the cycle-motif tables, the `--intervals` mode of
  `check_d1_simple_ten.py` reads the simple-ten table, and the weak-eight budget reads
  the fork and parallel-neighbour tables. The replay regenerates and compares these
  inputs before it runs the scripts that read them.
- `check_d3_meso.py` verifies its inequalities with exact fractions and then writes the
  `positive_certificate` row. The `equicorrelation_peak` rows that follow come from a
  floating-point search that is not used in the paper, and their last digits can differ
  between platforms, so the replay compares only the first two lines of that table.


==> anc/d1_axial_band_half/rows.csv <==
max_abs_r,e_lower,e_upper,e_cells,min_half_bonus_lower,min_half_bonus_upper
7/20,0,1/8,128,0.002604307114,0.004227366362
17/50,0,3/20,128,0.008078207874,0.009944769262


==> anc/d1_axial_band_middle/rows.csv <==
region,r_lo,r_hi,coordinate,lo,hi,test,bound_lo,bound_hi,cells,using_shared_marks
negative,-7/20,-19/60,e,131/1000,8/25,intrinsic_both,0.180563267829,0.394396297806,2125,1444
negative,-7/20,-19/60,e,131/1000,8/25,contraction_both,0.076042066227,0.376940597212,2125,1444
negative,-7/20,-19/60,e,131/1000,8/25,positive_scale,0.089466811679,0.287752122931,2125,1444
negative,-7/20,-19/60,e,131/1000,8/25,budget,0.000000017765,0.127896060239,2125,1444
positive,-7/20,-19/60,s,-19/100,43/100,intrinsic_both,0.515923401595,0.695986622902,309,0
positive,-7/20,-19/60,s,-19/100,43/100,contraction_both,0.515432808722,0.695907013465,309,0
positive,-7/20,-19/60,s,-19/100,43/100,positive_scale,0.017311048231,0.056532589332,309,0
positive,-7/20,-19/60,s,-19/100,43/100,budget,0.000024820769,0.051505898362,309,0
witness,-7/20,-7/20,delta,-13/50,-13/50,original_scale_overlap,-0.002655900163,-0.002655900162,1,1
witness,-7/20,-7/20,delta,-13/50,-13/50,shared_mark_margin,0.002379048004,0.002379048005,1,1


==> anc/d1_axial_band_resistance/rows.csv <==
r_lower,r_upper,region,v_lower,v_upper,test,certified_lower,cells
-7/20,-19/60,tail,0,1/200000,T_minus_2F,0.042361645979,1
-7/20,-19/60,tail,0,1/200000,near_end_F_minus_uniform,0.142331719915,1
-7/20,-19/60,rectangle,1/200000,1/10000,T_minus_2F,0.042343136957,369
-7/20,-19/60,rectangle,1/200000,1/10000,budget_minus_color1,0.000073610834,369
-7/20,-19/60,rectangle,1/200000,1/10000,budget_minus_color3,0.000055250712,369
-7/20,-19/60,rectangle,1/10000,1/1000,T_minus_2F,0.042076607303,139
-7/20,-19/60,rectangle,1/10000,1/1000,budget_minus_color1,0.000146311589,139
-7/20,-19/60,rectangle,1/10000,1/1000,budget_minus_color3,0.000846748730,139
-7/20,-19/60,rectangle,1/1000,1/100,T_minus_2F,0.039594292018,126
-7/20,-19/60,rectangle,1/1000,1/100,budget_minus_color1,0.000202197012,126
-7/20,-19/60,rectangle,1/1000,1/100,budget_minus_color3,0.000060517899,126
-7/20,-19/60,rectangle,1/100,1/10,T_minus_2F,0.010808277949,621
-7/20,-19/60,rectangle,1/100,1/10,budget_minus_color1,0.000001938846,621
-7/20,-19/60,rectangle,1/100,1/10,budget_minus_color3,0.000089402431,621
-7/20,-19/60,seam,0,1,T_minus_2F,0.010526621784,4147
-7/20,-19/60,seam,0,1,budget_minus_color1,0.000000572223,4147
-7/20,-19/60,seam,0,1,budget_minus_color3,0.000001592099,4147


==> anc/d1_axial_band_short/rows.csv <==
r_lower,r_upper,e_lower,e_upper,margin,boxes,lower_outward,upper_outward
-7/20,-19/60,1/10,131/1000,TT,113,0.000999587791,0.192922453021
-7/20,-19/60,1/10,131/1000,TB,113,0.054972780643,0.321463498928
-7/20,-19/60,1/10,131/1000,BB,113,0.150363290211,0.489565593871
-7/20,-19/60,1/10,131/1000,DD,113,0.115098532244,0.343337603266
-7/20,-19/60,1/10,131/1000,half_minus_twice_cut,113,0.000165458751,0.064600141514
-7/20,-19/60,1/10,131/1000,norm_margin,113,0.147505991348,0.289334256408


==> anc/d1_axial_conductance/rows.csv <==
region,e_lo,e_hi,tested_minorant,lower_outward,upper_outward,cells
singular_end,0,1/100000,T_minus_2F,0.076982620998,0.077482746939,1
singular_end,0,1/100000,path_credit,1.115917655928,1.115917655929,1
singular_end,0,1/100000,marked_credit,0.188879471769,0.191646329783,1
interior,1/100000,11/90,T_minus_2F,0.027005708251,0.080184277304,594
interior,1/100000,11/90,path_1,0.000011844494,1.831466390051,594
interior,1/100000,11/90,path_2,0.143726228701,2.236874984535,594
interior,1/100000,11/90,mark_1_simple,0.142809293182,1.843449069690,594
interior,1/100000,11/90,mark_1_parallel,0.105762331920,3.636431962289,594
interior,1/100000,11/90,mark_2_simple,0.013298420774,1.008500381795,594
interior,1/100000,11/90,mark_2_parallel,0.050937033075,3.090539168634,594


==> anc/d1_axial_fortieth_positive/rows.csv <==
region,r_lo,r_hi,delta_lo,delta_hi,quantity,checked,sign,lower,upper,cells
left,-43/120,-53/150,-358/5625,4/5,half_intrinsic,value,1,0.460135543458,0.745703408630,193
left,-43/120,-53/150,-358/5625,4/5,high_intrinsic,value,1,0.358549663368,0.657600544220,193
left,-43/120,-53/150,-358/5625,4/5,half_contraction,value,1,0.451559043310,0.744811699367,193
left,-43/120,-53/150,-358/5625,4/5,high_contraction,value,1,0.332376963331,0.657348878028,193
left,-43/120,-53/150,-358/5625,4/5,positive_scale,value,1,0.021950106852,0.101806670149,193
left,-43/120,-53/150,-358/5625,4/5,small_marks,value,1,0.001026982628,0.070362992675,193
left,-43/120,-53/150,-358/5625,4/5,scale_overlap,value,1,0.000018693586,0.073968613078,193
left,-43/120,-53/150,-358/5625,4/5,delta_at_e_one_third,exact_range,,-358/5625,-371/7200,1
right,-47/150,-37/120,-1211/7200,4/5,half_intrinsic,value,1,0.471043965195,0.779664488505,172
right,-47/150,-37/120,-1211/7200,4/5,high_intrinsic,value,1,0.371587524359,0.704042160843,172
right,-47/150,-37/120,-1211/7200,4/5,half_contraction,value,1,0.462284341650,0.778343699985,172
right,-47/150,-37/120,-1211/7200,4/5,high_contraction,value,1,0.347111449042,0.703622712767,172
right,-47/150,-37/120,-1211/7200,4/5,positive_scale,value,1,0.016592075172,0.118439440748,172
right,-47/150,-37/120,-1211/7200,4/5,small_marks,value,1,0.000012405251,0.096275001929,172
right,-47/150,-37/120,-1211/7200,4/5,scale_overlap,value,1,0.000002152009,0.127527888477,172
right,-47/150,-37/120,-1211/7200,4/5,delta_at_e_one_third,exact_range,,-1211/7200,-883/5625,1
both,-43/120,-37/120,4/5,,pair_information_order,exact_lower,1,42197/1728000,,1


==> anc/d1_axial_fortieth_resistance/rows.csv <==
strip,r_lo,r_hi,e_lo,e_hi,margin,lower_outward,upper_outward,cells
left,-43/120,-53/150,0,1/200000,T_minus_2F,0.025671848841,,1
left,-43/120,-53/150,0,1/200000,near_end_F_minus_uniform,0.453411928740,,1
left,-43/120,-53/150,1/200000,1/10000,T_minus_2F,0.025658345898,,148
left,-43/120,-53/150,1/200000,1/10000,budget_minus_color1_ordinary,0.039033826364,,148
left,-43/120,-53/150,1/200000,1/10000,budget_minus_color1_parallel,0.000033528600,,148
left,-43/120,-53/150,1/200000,1/10000,budget_minus_color3,0.034029635765,,148
left,-43/120,-53/150,1/10000,1/1000,T_minus_2F,0.025440684261,,62
left,-43/120,-53/150,1/10000,1/1000,budget_minus_color1_ordinary,0.030578321543,,62
left,-43/120,-53/150,1/10000,1/1000,budget_minus_color1_parallel,0.000016409732,,62
left,-43/120,-53/150,1/10000,1/1000,budget_minus_color3,0.087499832045,,62
left,-43/120,-53/150,1/1000,1/100,T_minus_2F,0.022488012721,,32
left,-43/120,-53/150,1/1000,1/100,budget_minus_color1_ordinary,0.016204368969,,32
left,-43/120,-53/150,1/1000,1/100,budget_minus_color1_parallel,0.000273119389,,32
left,-43/120,-53/150,1/1000,1/100,budget_minus_color3,0.066134241225,,32
left,-43/120,-53/150,1/100,19/200,T_minus_2F,0.000037148015,,49
left,-43/120,-53/150,1/100,19/200,budget_minus_color1_ordinary,0.008748318574,,49
left,-43/120,-53/150,1/100,19/200,budget_minus_color1_parallel,0.003236056359,,49
left,-43/120,-53/150,1/100,19/200,budget_minus_color3,0.000147482767,,49
right,-47/150,-37/120,0,1/200000,T_minus_2F,0.121951365030,,1
right,-47/150,-37/120,0,1/200000,near_end_F_minus_uniform,0.067954324530,,1
right,-47/150,-37/120,1/200000,1/10000,T_minus_2F,0.121892999758,,125
right,-47/150,-37/120,1/200000,1/10000,budget_minus_color1,0.066931703486,,125
right,-47/150,-37/120,1/200000,1/10000,budget_minus_color3,0.000018540613,,125
right,-47/150,-37/120,1/10000,1/1000,T_minus_2F,0.121142693810,,12
right,-47/150,-37/120,1/10000,1/1000,budget_minus_color1,0.028617720506,,12
right,-47/150,-37/120,1/10000,1/1000,budget_minus_color3,0.000040065349,,12
right,-47/150,-37/120,1/1000,1/100,T_minus_2F,0.113805010152,,10
right,-47/150,-37/120,1/1000,1/100,budget_minus_color1,0.025165120666,,10
right,-47/150,-37/120,1/1000,1/100,budget_minus_color3,0.001999215733,,10
right,-47/150,-37/120,1/100,3/25,T_minus_2F,0.056672518101,,153
right,-47/150,-37/120,1/100,3/25,budget_minus_color1,0.045655152106,,153
right,-47/150,-37/120,1/100,3/25,budget_minus_color3,0.000001498598,,153
left_tail_light,-1063/3000,-53/150,0,1/200000,budget_minus_both_light_even_without_stub,0.017958538910,,1
left_tail_light,-533/1500,-1063/3000,0,1/200000,budget_minus_both_light_even_without_stub,0.015916401228,,1
left_tail_light,-1069/3000,-533/1500,0,1/200000,budget_minus_both_light_even_without_stub,0.013880801615,,1
left_tail_light,-134/375,-1069/3000,0,1/200000,budget_minus_both_light_even_without_stub,0.011851698267,,1
left_tail_light,-43/120,-134/375,0,1/200000,budget_minus_both_light_even_without_stub,0.009829049737,,1
left_transition,-43/120,-43/120,19/200,12/125,d(T_minus_2F)/de,-0.309702784873,-0.266160074814,1
left_witness,-43/120,-43/120,4799543/50000000,4799543/50000000,T_minus_2F,0.000000002142,0.000000002143,1
left_witness,-43/120,-43/120,9599087/100000000,9599087/100000000,T_minus_2F,-0.000000000721,-0.000000000720,1
left_transition,-43/120,-43/120,19/200,12/125,budget_minus_color1_ordinary,0.031427561502,,1
left_transition,-43/120,-43/120,19/200,12/125,budget_minus_color1_parallel,0.027205727414,,1
left_transition,-43/120,-43/120,19/200,12/125,budget_minus_color3,0.020883293673,,1


==> anc/d1_axial_forty_middle/rows.csv <==
region,r_lo,r_hi,e_lo,e_hi,test,lower_outward,upper_outward,cells
left_colored,-43/120,-53/150,21/200,9/50,contraction_both,0.011669094122,0.171846711227,2990
left_colored,-43/120,-53/150,21/200,9/50,positive_scale,0.192631275620,0.312461030229,2990
left_colored,-43/120,-53/150,21/200,9/50,half_net_margin,0.048582604157,0.139000009001,2990
left_colored,-43/120,-53/150,21/200,9/50,shared_density_test,0.000000137975,0.014311638220,2990
left_two_step,-43/120,-53/150,9/50,1/3,intrinsic_both,0.230751735514,0.378215256916,355
left_two_step,-43/120,-53/150,9/50,1/3,contraction_both,0.159338136674,0.356990979094,355
left_two_step,-43/120,-53/150,9/50,1/3,positive_scale,0.086086430969,0.204892773292,355
left_two_step,-43/120,-53/150,9/50,1/3,budget,0.000002214278,0.055275103740,355
right_two_step,-47/150,-37/120,3/25,1/3,intrinsic_both,0.174827693675,0.404603963091,93
right_two_step,-47/150,-37/120,3/25,1/3,contraction_both,0.071094324121,0.388758754443,93
right_two_step,-47/150,-37/120,3/25,1/3,positive_scale,0.090370635555,0.307341667291,93
right_two_step,-47/150,-37/120,3/25,1/3,budget,0.000097287331,0.145914773085,93
left_witness,-43/120,-43/120,3/25,3/25,T_half_minus_2L,-0.006746546353,-0.006746546352,1
left_witness,-43/120,-43/120,3/25,3/25,two_step_combined,-0.037686318640,-0.037686318639,1
left_witness,-43/120,-43/120,3/25,3/25,two_step_common,-0.037686318640,-0.037686318639,1
left_witness,-43/120,-43/120,3/25,3/25,contraction_both,0.048536983154,0.048536983155,1
left_witness,-43/120,-43/120,3/25,3/25,positive_scale,0.279312839610,0.279312839611,1
left_witness,-43/120,-43/120,3/25,3/25,half_net_margin,0.091816545163,0.091816545164,1
left_witness,-43/120,-43/120,3/25,3/25,shared_density_test,0.003645823780,0.003645823781,1
density_witness,-43/120,-43/120,3/20,3/20,T_half_minus_2L,-0.014733181624,-0.014733181623,1
density_witness,-43/120,-43/120,3/20,3/20,old_half_net,0.032514965308,0.032514965309,1
density_witness,-43/120,-43/120,3/20,3/20,old_density,-0.001695117453,-0.001695117452,1
density_witness,-43/120,-43/120,3/20,3/20,colored_half_net,0.116788889911,0.116788889912,1
density_witness,-43/120,-43/120,3/20,3/20,colored_density,0.005480211463,0.005480211464,1


==> anc/d1_axial_forty_seam/rows.csv <==
region,r_lo,r_hi,e_lo,e_hi,alpha,test,lower_outward,upper_outward,cells
left_seam,-43/120,-53/150,19/200,21/200,11/20,half_contraction,0.142922726722,0.190876378865,148
left_seam,-43/120,-53/150,19/200,21/200,11/20,mid_contraction,0.088927661747,0.136936284159,148
left_seam,-43/120,-53/150,19/200,21/200,11/20,half_net,0.000441334019,0.111183602871,148
left_seam,-43/120,-53/150,19/200,21/200,11/20,rate_net,0.000417693123,0.095529885878,148
left_seam,-43/120,-53/150,19/200,21/200,11/20,mid_surplus,0.020371433610,0.067548205738,148
left_seam,-43/120,-53/150,19/200,21/200,11/20,shared_mark_product,0.000013205513,0.006452872386,148
point,-43/120,-43/120,1/10,1/10,1/2,half_minus_twice_rate,-0.001144736257,-0.001144736256,1
point,-43/120,-43/120,1/10,1/10,2/3,old_contraction,-0.000613816946,-0.000613816945,1
point,-43/120,-43/120,1/10,1/10,11/20,shared_mark_product,0.001097006597,0.001097006598,1


==> anc/d1_axial_half_budget/rows.csv <==
e_lower,e_upper,z_lower,z_upper,min_bernstein_coefficient,max_bernstein_coefficient
0,1/32,0,1/4,0,9054773089/95551488000
0,1/32,1/4,3/8,626471/124416000,221599367/3538944000
0,1/32,3/8,1/2,43408417/11943936000,54377/1458000
0,1/32,1/2,1,1230994261/95551488000,190063/91125
1/32,1/16,0,1/4,18469657/764411904,93543587/663552000
1/32,1/16,1/4,3/8,1915493639/95551488000,631102073/5971968000
1/32,1/16,3/8,1/2,386453659/95551488000,139525379/2985984000
1/32,1/16,1/2,3/4,3623573/1194393600,35330221181/95551488000
1/32,1/16,3/4,1,1505173657/5971968000,54838965223/31850496000
1/16,3/32,0,1/2,4849213/663552000,184775785/764411904
1/16,3/32,1/2,5/8,1337741131/382205952000,6234691/119439360
1/16,3/32,5/8,3/4,19259303/764411904,1505173657/5971968000
1/16,3/32,3/4,1,121997179/707788800,8530446293/5971968000
3/32,1/8,0,1/2,369360673/19110297600,889049/2985984
3/32,1/8,1/2,5/8,15291533/3185049600,712501/14929920
3/32,1/8,5/8,3/4,19294757/955514880,121997179/707788800
3/32,1/8,3/4,1,1921031/14929920,22979290817/19110297600


==> anc/d1_axial_outer_middle/rows.csv <==
region,r_lo,r_hi,e_lo,e_hi,test,lower_outward,upper_outward,cells
left_colored,-53/150,-7/20,11/100,17/100,contraction_both,0.023084865251,0.159161451355,317
left_colored,-53/150,-7/20,11/100,17/100,positive_scale,0.203020017456,0.307856257510,317
left_colored,-53/150,-7/20,11/100,17/100,half_net_margin,0.056518442045,0.143603982704,317
left_colored,-53/150,-7/20,11/100,17/100,shared_density_test,0.000000157970,0.017489477990,317
left_two_step,-53/150,-7/20,17/100,1/3,intrinsic_both,0.220890809617,0.381196199619,198
left_two_step,-53/150,-7/20,17/100,1/3,contraction_both,0.144233236198,0.360634404366,198
left_two_step,-53/150,-7/20,17/100,1/3,positive_scale,0.085694816841,0.218331188278,198
left_two_step,-53/150,-7/20,17/100,1/3,budget,0.000018366036,0.067721172966,198
right_two_step,-19/60,-47/150,3/25,1/3,intrinsic_both,0.174246773621,0.403756649412,90
right_two_step,-19/60,-47/150,3/25,1/3,contraction_both,0.069909752691,0.388401113880,90
right_two_step,-19/60,-47/150,3/25,1/3,positive_scale,0.087945019546,0.305136606546,90
right_two_step,-19/60,-47/150,3/25,1/3,budget,0.000039136967,0.142076400670,90
left_witness,-53/150,-53/150,7/50,7/50,half_minus_twice_rate,-0.005588934292,-0.005588934291,1
left_witness,-53/150,-53/150,7/50,7/50,two_step_half_net,0.020828271383,0.020828271384,1
left_witness,-53/150,-53/150,7/50,7/50,two_step_common,-0.000181064880,-0.000181064879,1
left_witness,-53/150,-53/150,7/50,7/50,contraction_both,0.093614644147,0.093614644148,1
left_witness,-53/150,-53/150,7/50,7/50,positive_scale,0.250337635050,0.250337635051,1
left_witness,-53/150,-53/150,7/50,7/50,half_net_margin,0.115516836192,0.115516836193,1
left_witness,-53/150,-53/150,7/50,7/50,shared_density_test,0.009079132706,0.009079132707,1


==> anc/d1_axial_outer_positive/rows.csv <==
region,r_lo,r_hi,delta_lo,delta_hi,quantity,checked,sign,lower,upper,cells
left,-53/150,-7/20,1/6,4/5,half_intrinsic,value,1,0.620416654576,0.748274943934,64
left,-53/150,-7/20,1/6,4/5,high_intrinsic,value,1,0.501125159892,0.661184354439,64
left,-53/150,-7/20,1/6,4/5,half_contraction,value,1,0.618797164584,0.746681782721,64
left,-53/150,-7/20,1/6,4/5,high_contraction,value,1,0.498653929741,0.661036945423,64
left,-53/150,-7/20,1/6,4/5,positive_scale,value,1,0.021645546994,0.056025135656,64
left,-53/150,-7/20,1/6,4/5,small_marks,value,1,0.001013110104,0.050505409632,64
left,-53/150,-7/20,1/6,4/5,scale_overlap,value,1,0.001375585338,0.075494812713,64
right,-19/60,-47/150,1/6,4/5,half_intrinsic,value,1,0.642826702296,0.775914792189,68
right,-19/60,-47/150,1/6,4/5,high_intrinsic,value,1,0.508087910456,0.699785693663,68
right,-19/60,-47/150,1/6,4/5,half_contraction,value,1,0.631021225893,0.774319570145,68
right,-19/60,-47/150,1/6,4/5,high_contraction,value,1,0.506766734320,0.699393545627,68
right,-19/60,-47/150,1/6,4/5,positive_scale,value,1,0.017273611364,0.062183777995,68
right,-19/60,-47/150,1/6,4/5,small_marks,value,1,0.000024040689,0.058722340318,68
right,-19/60,-47/150,1/6,4/5,scale_overlap,value,1,0.000750331090,0.110727294787,68
exact_join,-53/150,-47/150,,,rectangle_above_lower_join,value,1,109/11250,109/11250,1
exact_join,-53/150,-47/150,,,rectangle_below_upper_join,value,1,2591/11250,2591/11250,1
exact_join,-53/150,-47/150,,,pair_information_order,value,1,131413/3375000,131413/3375000,1


==> anc/d1_axial_outer_resistance/rows.csv <==
strip,r_lo,r_hi,e_lo,e_hi,margin,lower_outward,cells
left,-53/150,-7/20,0,1/200000,T_minus_2F,0.035628847853,1
left,-53/150,-7/20,0,1/200000,near_end_F_minus_uniform,0.426107140034,1
left,-53/150,-7/20,1/200000,1/10000,T_minus_2F,0.035608766548,51
left,-53/150,-7/20,1/200000,1/10000,budget_minus_color1_ordinary,0.039048347273,51
left,-53/150,-7/20,1/200000,1/10000,budget_minus_color1_parallel,0.000580199284,51
left,-53/150,-7/20,1/200000,1/10000,budget_minus_color3,0.025298581743,51
left,-53/150,-7/20,1/10000,1/1000,T_minus_2F,0.035297685785,31
left,-53/150,-7/20,1/10000,1/1000,budget_minus_color1_ordinary,0.031045021293,31
left,-53/150,-7/20,1/10000,1/1000,budget_minus_color1_parallel,0.000933051209,31
left,-53/150,-7/20,1/10000,1/1000,budget_minus_color3,0.083703736638,31
left,-53/150,-7/20,1/1000,1/100,T_minus_2F,0.032121995966,21
left,-53/150,-7/20,1/1000,1/100,budget_minus_color1_ordinary,0.019846231839,21
left,-53/150,-7/20,1/1000,1/100,budget_minus_color1_parallel,0.000849201434,21
left,-53/150,-7/20,1/1000,1/100,budget_minus_color3,0.071305627230,21
left,-53/150,-7/20,1/100,11/100,T_minus_2F,0.002021175894,39
left,-53/150,-7/20,1/100,11/100,budget_minus_color1_ordinary,0.011536799485,39
left,-53/150,-7/20,1/100,11/100,budget_minus_color1_parallel,0.006225131138,39
left,-53/150,-7/20,1/100,11/100,budget_minus_color3,0.000361711257,39
right,-19/60,-47/150,0,1/200000,T_minus_2F,0.114261555719,1
right,-19/60,-47/150,0,1/200000,near_end_F_minus_uniform,0.112761919265,1
right,-19/60,-47/150,1/200000,1/10000,T_minus_2F,0.114206310972,43
right,-19/60,-47/150,1/200000,1/10000,budget_minus_color1,0.056570498660,43
right,-19/60,-47/150,1/200000,1/10000,budget_minus_color3,0.000046077329,43
right,-19/60,-47/150,1/10000,1/1000,T_minus_2F,0.113487062169,10
right,-19/60,-47/150,1/10000,1/1000,budget_minus_color1,0.012791327733,10
right,-19/60,-47/150,1/10000,1/1000,budget_minus_color3,0.001008505408,10
right,-19/60,-47/150,1/1000,1/100,T_minus_2F,0.106449888462,9
right,-19/60,-47/150,1/1000,1/100,budget_minus_color1,0.009111805874,9
right,-19/60,-47/150,1/1000,1/100,budget_minus_color3,0.000875638072,9
right,-19/60,-47/150,1/100,3/25,T_minus_2F,0.051184290813,84
right,-19/60,-47/150,1/100,3/25,budget_minus_color1,0.033222231113,84
right,-19/60,-47/150,1/100,3/25,budget_minus_color3,0.000064705675,84
witness,-53/150,-53/150,11/100,11/100,old_light_charge_minus_budget,0.005988001781,1


==> anc/d1_axial_recovery/rows.csv <==
region,r_lo,r_hi,delta_lo,delta_hi,quantity,checked,sign,signed_lower_outward,signed_upper_outward,cells
slice,-1/3,-1/3,-161/500,11/15,half_intrinsic,value,1,0.266663188301,0.760719321261,126
slice,-1/3,-1/3,-161/500,11/15,high_intrinsic,value,1,0.175264478484,0.678007928049,126
slice,-1/3,-1/3,-161/500,11/15,half_contraction,value,1,0.222382028253,0.759122488294,126
slice,-1/3,-1/3,-161/500,11/15,high_contraction,value,1,0.068265033786,0.677910528124,126
slice,-1/3,-1/3,-161/500,11/15,positive_scale,value,1,0.020011386145,0.286464739171,126
slice,-1/3,-1/3,-161/500,11/15,small_marks,value,1,0.000035714665,0.098335622956,126
slice,-1/3,-1/3,-161/500,11/15,scale_overlap,value,1,0.000001020120,0.098905818321,126
edge_others,-1/3,-1/3,-81/250,-161/500,half_intrinsic,value,1,0.261118633984,0.270076986079,1
edge_others,-1/3,-1/3,-81/250,-161/500,high_intrinsic,value,1,0.171538185645,0.176970217460,1
edge_others,-1/3,-1/3,-81/250,-161/500,half_contraction,value,1,0.215168513682,0.226526798472,1
edge_others,-1/3,-1/3,-81/250,-161/500,high_contraction,value,1,0.061668294014,0.071045318072,1
edge_others,-1/3,-1/3,-81/250,-161/500,positive_scale,value,1,0.283463751285,0.292198713979,1
edge_others,-1/3,-1/3,-81/250,-161/500,scale_overlap,value,1,0.022071363114,0.033468625473,1
edge_others,-1/3,-1/3,-81/250,-161/500,half_color2_dominates,value,1,0.081782374338,0.135731283771,1
edge_others,-1/3,-1/3,-81/250,-161/500,half_all_scales,value,1,0.022071363114,0.033468625473,1
edge_others,-1/3,-1/3,-81/250,-161/500,R3_minus_cut1,value,1,0.066289470887,0.072401316584,1
edge_slope,-1/3,-1/3,-81/250,-161/500,half_mark_2,derivative,1,2.390226773862,3.460627744289,1
edge_left,-1/3,-1/3,-32307640269/100000000000,-32307640269/100000000000,half_mark_2,value,-1,0.000000000076,0.000000000077,1
edge_right,-1/3,-1/3,-4038455033/12500000000,-4038455033/12500000000,half_mark_2,value,1,0.000000000068,0.000000000069,1
left_rate,-1/3,-1/3,-81/250,-1/25,R3_minus_cut1,value,1,0.000035620073,0.109672605819,12
right_rate,-1/3,-1/3,3/50,1/3,R3_minus_cut2,value,1,0.000060391832,0.015341319661,33
nearby_r,-53/150,-47/150,-1/6,1/6,half_intrinsic,value,1,0.385805374326,0.689477392483,1259
nearby_r,-53/150,-47/150,-1/6,1/6,high_intrinsic,value,1,0.283436958675,0.607224285802,1259
nearby_r,-53/150,-47/150,-1/6,1/6,half_contraction,value,1,0.369503835970,0.689245930315,1259
nearby_r,-53/150,-47/150,-1/6,1/6,high_contraction,value,1,0.236072137228,0.604900276088,1259
nearby_r,-53/150,-47/150,-1/6,1/6,positive_scale,value,1,0.027472910229,0.155633997783,1259
nearby_r,-53/150,-47/150,-1/6,1/6,small_marks,value,1,0.006773880201,0.100034829961,1259
nearby_r,-53/150,-47/150,-1/6,1/6,scale_overlap,value,1,0.000006737111,0.122392247891,1259


==> anc/d1_axial_resistance/rows.csv <==
e_lo,e_hi,test,bound_lo,bound_hi,cells
0,1/100000,F_lower_minus_uniform_charge,0.113495564977,0.113495564978,1
1/100000,1/1000,budget_lower_minus_color1,0.010414981547,0.121220164168,34
1/100000,1/1000,budget_lower_minus_color3,0.001609696628,0.141789143659,34
1/1000,1/100,budget_lower_minus_color1,0.001735828231,0.128915643242,13
1/1000,1/100,budget_lower_minus_color3,0.023708147938,0.156799847623,13
1/100,1/20,budget_lower_minus_color1,0.004375341128,0.116851851629,17
1/100,1/20,budget_lower_minus_color3,0.005681159551,0.125325098929,17
1/20,1093/9000,budget_lower_minus_color1,0.011304611463,0.065031103331,47
1/20,1093/9000,budget_lower_minus_color3,0.000199472186,0.050774264005,47


==> anc/d1_axial_short_colors/rows.csv <==
region,delta_lo,delta_hi,quantity,check,sign,signed_lower_outward,signed_upper_outward,cells
slice,-179/500,-323/1000,TT,value,1,0.001224902704,0.159828807061,13
slice,-179/500,-323/1000,intrinsic,value,1,0.210116738774,0.279095962913,13
slice,-179/500,-323/1000,contraction,value,1,0.138917308688,0.237238551683,13
slice,-179/500,-323/1000,all_scales,value,1,0.003276306273,0.061647750896,13
slice,-179/500,-323/1000,rate2,value,1,0.097859635086,0.136759720702,13
slice,-179/500,-323/1000,rate3,value,1,0.057097967637,0.090087909075,13
slice,-179/500,-323/1000,TB,value,1,0.088441204934,0.267093582306,13
slice,-179/500,-323/1000,BB,value,1,0.205920709227,0.420884186923,13
slice,-179/500,-323/1000,DD,value,1,0.163618111089,0.308016175783,13
edge,-359/1000,-179/500,intrinsic,value,1,0.206900773587,0.212710013944,1
edge,-359/1000,-179/500,contraction,value,1,0.134204981434,0.142284186010,1
edge,-359/1000,-179/500,all_scales,value,1,0.037282952491,0.046082355668,1
edge,-359/1000,-179/500,rate2,value,1,0.130802873880,0.135957169878,1
edge,-359/1000,-179/500,rate3,value,1,0.082134457469,0.086790341810,1
edge,-359/1000,-179/500,TB,value,1,0.079275982258,0.117315624492,1
edge,-359/1000,-179/500,BB,value,1,0.214467704830,0.259403823072,1
edge,-359/1000,-179/500,DD,value,1,0.190567767314,0.219968368191,1
slope,-359/1000,-179/500,TT,slope,1,5.864344321617,8.044677595220,1
root,-35864989329/100000000000,-35864989329/100000000000,TT,value,-1,0.000000000063,0.000000000064,1
root,-17932494663/50000000000,-17932494663/50000000000,TT,value,1,0.000000000148,0.000000000149,1
active,-7173/20000,-358649/1000000,short_gap,value,1,0.002901704536,0.002912521042,1
active,-7173/20000,-358649/1000000,third_gap,value,1,0.000767371198,0.000775009076,1
active,-7173/20000,-358649/1000000,short,value,1,0.168898788427,0.168904281674,1
active,-7173/20000,-358649/1000000,third,value,1,0.091953130075,0.091956878769,1
active,-7173/20000,-358649/1000000,tail,value,1,0.266262546366,0.266292876620,1
active,-7173/20000,-358649/1000000,cap,value,1,0.361289178364,0.361295894190,1


==> anc/d1_axial_small/rows.csv <==
r_lo,r_hi,delta_lo,delta_hi,quantity,gap_lo,gap_hi,cells
-1/3,-1/3,-7/25,6/25,two_1,0.000002777151,0.029276989835,1093
-1/3,-1/3,-7/25,6/25,two_2,0.000000211811,0.119562782683,1093
-1/3,-1/3,-7/25,6/25,three,0.000021331388,0.104661263008,1093
-1/3,-1/3,-7/25,6/25,mark,0.019323947792,0.058063011830,1093
-10003/30000,-9997/30000,-3/20,3/20,two_1,0.000811093048,0.025137917226,454
-10003/30000,-9997/30000,-3/20,3/20,two_2,0.000000311485,0.053777359858,454
-10003/30000,-9997/30000,-3/20,3/20,three,0.000004745171,0.050897258329,454
-10003/30000,-9997/30000,-3/20,3/20,mark,0.025485984901,0.053451666928,454


==> anc/d1_axial_small/squares/rows.csv <==
p4,p3q,p2q2,pq3,q4
0,0,0,3,0
0,0,1,1,1
0,0,1,2,0
0,0,2,0,1
0,0,2,1,0


==> anc/d1_axial_thirtieth_middle/rows.csv <==
region,r_lo,r_hi,e_lo,e_hi,test,lower_outward,upper_outward,cells
left_colored,-11/30,-43/120,17/100,11/50,contraction_both,0.138621567162,0.229024086735,545
left_colored,-11/30,-43/120,17/100,11/50,positive_scale,0.153592732767,0.215906042930,545
left_colored,-11/30,-43/120,17/100,11/50,half_net_margin,0.094830034300,0.131629269156,545
left_colored,-11/30,-43/120,17/100,11/50,shared_density_test,0.000002420155,0.010001333618,545
left_two_step,-11/30,-43/120,11/50,1/3,intrinsic_both,0.267138113456,0.375751096774,533
left_two_step,-11/30,-43/120,11/50,1/3,contraction_both,0.212957138994,0.354123570039,533
left_two_step,-11/30,-43/120,11/50,1/3,positive_scale,0.085059563974,0.166847375993,533
left_two_step,-11/30,-43/120,11/50,1/3,budget,0.000002550502,0.043365794983,533
right_two_step,-37/120,-3/10,3/25,1/3,intrinsic_both,0.174749082740,0.413941513198,101
right_two_step,-37/120,-3/10,3/25,1/3,contraction_both,0.072059581958,0.399871212391,101
right_two_step,-37/120,-3/10,3/25,1/3,positive_scale,0.086508362365,0.314034711035,101
right_two_step,-37/120,-3/10,3/25,1/3,budget,0.000000048937,0.151415598413,101


==> anc/d1_axial_thirtieth_positive/rows.csv <==
region,r_lo,r_hi,delta_lo,delta_hi,quantity,checked,sign,lower,upper,cells
left,-11/30,-43/120,-371/7200,4/5,half_intrinsic,value,1,0.451847022330,0.741603983446,405
left,-11/30,-43/120,-371/7200,4/5,high_intrinsic,value,1,0.349638596940,0.651936091013,405
left,-11/30,-43/120,-371/7200,4/5,half_contraction,value,1,0.442792272826,0.740653992181,405
left,-11/30,-43/120,-371/7200,4/5,high_contraction,value,1,0.321712303932,0.651762719305,405
left,-11/30,-43/120,-371/7200,4/5,positive_scale,value,1,0.022443488482,0.101994576144,405
left,-11/30,-43/120,-371/7200,4/5,small_marks,value,1,0.000888951007,0.067169433684,405
left,-11/30,-43/120,-371/7200,4/5,scale_overlap,value,1,0.000028795592,0.074173779416,405
left,-11/30,-43/120,-371/7200,4/5,delta_at_e_one_third,exact_range,,-371/7200,-7/225,1
right,-37/120,-3/10,-14/75,4/5,half_intrinsic,value,1,0.463321909568,0.785805112116,273
right,-37/120,-3/10,-14/75,4/5,high_intrinsic,value,1,0.364838257134,0.713081970432,273
right,-37/120,-3/10,-14/75,4/5,half_contraction,value,1,0.453502167440,0.784872282555,273
right,-37/120,-3/10,-14/75,4/5,high_contraction,value,1,0.338773484774,0.712693325759,273
right,-37/120,-3/10,-14/75,4/5,positive_scale,value,1,0.015756077239,0.127541412286,273
right,-37/120,-3/10,-14/75,4/5,small_marks,value,1,0.000013416026,0.106595899904,273
right,-37/120,-3/10,-14/75,4/5,scale_overlap,value,1,0.000099079003,0.153832602771,273
right,-37/120,-3/10,-14/75,4/5,delta_at_e_one_third,exact_range,,-14/75,-1211/7200,1
both,-11/30,-3/10,4/5,,pair_information_order,exact_lower,1,7/27000,,1


==> anc/d1_axial_thirtieth_resistance/rows.csv <==
strip,r_lo,r_hi,e_lo,e_hi,test,lower_outward,upper_outward,cells
left,-11/30,-43/120,0,1/40000,T_minus_2F,0.009416818926,,1
left,-11/30,-43/120,0,1/40000,near_end_F_minus_uniform,0.091702319589,,1
left,-11/30,-43/120,1/40000,1/10000,T_minus_2F,0.009437303087,,1794
left,-11/30,-43/120,1/40000,1/10000,budget_minus_color1_ordinary,0.039858936445,,1794
left,-11/30,-43/120,1/40000,1/10000,budget_minus_color1_parallel,0.000000812983,,1794
left,-11/30,-43/120,1/40000,1/10000,budget_minus_color3,0.080240616052,,1794
left,-11/30,-43/120,1/10000,1/1000,T_minus_2F,0.009311375941,,708
left,-11/30,-43/120,1/10000,1/1000,budget_minus_color1_ordinary,0.031940654586,,708
left,-11/30,-43/120,1/10000,1/1000,budget_minus_color1_parallel,0.000002167974,,708
left,-11/30,-43/120,1/10000,1/1000,budget_minus_color3,0.106220743447,,708
left,-11/30,-43/120,1/1000,1/100,T_minus_2F,0.007701494615,,154
left,-11/30,-43/120,1/1000,1/100,budget_minus_color1_ordinary,0.015353513020,,154
left,-11/30,-43/120,1/1000,1/100,budget_minus_color1_parallel,0.000019296803,,154
left,-11/30,-43/120,1/1000,1/100,budget_minus_color3,0.074841600467,,154
left,-11/30,-43/120,1/100,47/1000,T_minus_2F,0.000017191268,,58
left,-11/30,-43/120,1/100,47/1000,budget_minus_color1_ordinary,0.003183862300,,58
left,-11/30,-43/120,1/100,47/1000,budget_minus_color1_parallel,0.000165484880,,58
left,-11/30,-43/120,1/100,47/1000,budget_minus_color3,0.009899346970,,58
right,-37/120,-3/10,0,1/250000,T_minus_2F,0.133675192485,,1
right,-37/120,-3/10,0,1/250000,near_end_F_minus_uniform,0.047796778867,,1
right,-37/120,-3/10,1/250000,1/10000,T_minus_2F,0.133617936862,,461
right,-37/120,-3/10,1/250000,1/10000,budget_minus_color1,0.090100373403,,461
right,-37/120,-3/10,1/250000,1/10000,budget_minus_color3,0.000008039387,,461
right,-37/120,-3/10,1/10000,1/1000,T_minus_2F,0.132961672384,,21
right,-37/120,-3/10,1/10000,1/1000,budget_minus_color1,0.060927247468,,21
right,-37/120,-3/10,1/10000,1/1000,budget_minus_color3,0.000924958327,,21
right,-37/120,-3/10,1/1000,1/100,T_minus_2F,0.126404573612,,14
right,-37/120,-3/10,1/1000,1/100,budget_minus_color1,0.045158494676,,14
right,-37/120,-3/10,1/1000,1/100,budget_minus_color3,0.001248387352,,14
right,-37/120,-3/10,1/100,3/25,T_minus_2F,0.064035024790,,311
right,-37/120,-3/10,1/100,3/25,budget_minus_color1,0.052444937760,,311
right,-37/120,-3/10,1/100,3/25,budget_minus_color3,0.000026053899,,311
left_light_refined,-11/30,-43/120,0,1/40000,budget_minus_both_light,0.002296831912,,16
left_old_parallel,-11/30,-11/30,0,1/200000,budget_minus_old_parallel,-0.001548525657,-0.000115799170,32
left_old_parallel,-11/30,-11/30,0,0,budget_minus_old_parallel,-0.001406393532,-0.001406393531,1
left_old_parallel,-11/30,-11/30,1/200000,1/200000,budget_minus_old_parallel,-0.000260009860,-0.000260009859,1
left_transition,-11/30,-11/30,47/1000,6/125,d(T_minus_2F)/de,-0.264183191677,-0.231394445446,1
left_point,-11/30,-11/30,1190139/25000000,1190139/25000000,T_minus_2F,0.000000001490,0.000000001491,1
left_point,-11/30,-11/30,4760557/100000000,4760557/100000000,T_minus_2F,-0.000000000934,-0.000000000933,1
left_transition,-11/30,-11/30,47/1000,6/125,budget_minus_color1_ordinary,0.030344452233,,1
left_transition,-11/30,-11/30,47/1000,6/125,budget_minus_color1_parallel,0.025745281687,,1
left_transition,-11/30,-11/30,47/1000,6/125,budget_minus_color3,0.046189933447,,1


==> anc/d1_axial_thirtieth_seam/rows.csv <==
region,r_lo,r_hi,e_lo,e_hi,alpha,test,lower_outward,upper_outward,cells
left_seam,-11/30,-43/120,3/25,1/5,3/5,half_contraction,0.191010411803,0.343350448661,293
left_seam,-11/30,-43/120,3/25,1/5,3/5,mid_contraction,0.092073493692,0.253876205681,293
left_seam,-11/30,-43/120,3/25,1/5,3/5,half_net,0.067022291762,0.147727467128,293
left_seam,-11/30,-43/120,3/25,1/5,3/5,rate_net,0.078377394497,0.159704759185,293
left_seam,-11/30,-43/120,3/25,1/5,3/5,mid_surplus,0.003091239854,0.080796866116,293
left_seam,-11/30,-43/120,3/25,1/5,3/5,shared_mark_product,0.000002716976,0.011741415905,293
old_initial,-11/30,-11/30,3/25,17/100,11/20,half_contraction,0.196440714271,0.286223697417,28
old_initial,-11/30,-11/30,3/25,17/100,11/20,mid_contraction,0.144164192493,0.237835859064,28
old_initial,-11/30,-11/30,3/25,17/100,11/20,half_net,0.075566237141,0.123352549930,28
old_initial,-11/30,-11/30,3/25,17/100,11/20,rate_net,0.096789772354,0.146072798191,28
old_initial,-11/30,-11/30,3/25,17/100,11/20,mid_surplus,0.000065216866,0.026504692687,28
old_initial,-11/30,-11/30,3/25,17/100,11/20,shared_mark_product,0.000009323255,0.003295761651,28
old_late_charges,-11/30,-11/30,17/100,9/50,11/20,half_contraction,0.273062074320,0.311632871235,1
old_late_charges,-11/30,-11/30,17/100,9/50,11/20,mid_contraction,0.224900464565,0.263589559264,1
old_late_charges,-11/30,-11/30,17/100,9/50,11/20,half_net,0.089056524402,0.140500222266,1
old_late_charges,-11/30,-11/30,17/100,9/50,11/20,rate_net,0.126870216244,0.161603612473,1
old_late_charges,-11/30,-11/30,17/100,9/50,11/20,mid_net,0.046214804147,0.110963103645,1
old_surplus_slope,-11/30,-11/30,17/100,9/50,11/20,other_cut_gap,0.044142262171,0.068695765438,1
old_surplus_slope,-11/30,-11/30,17/100,9/50,11/20,three_block_gap,0.020661209039,0.040543308612,1
old_surplus_slope,-11/30,-11/30,17/100,9/50,11/20,surplus_decreases,0.144421491900,0.502389721921,1
old_root,-11/30,-11/30,1737676109/10000000000,1737676109/10000000000,11/20,T_alpha_minus_2L,0.000000000024,0.000000000025,1
old_root,-11/30,-11/30,173767611/1000000000,173767611/1000000000,11/20,T_alpha_minus_2L,-0.000000000008,-0.000000000007,1
old_vs_new,-11/30,-11/30,9/50,9/50,11/20,mid_surplus,-0.001998958729,-0.001998958728,1
old_vs_new,-11/30,-11/30,9/50,9/50,11/20,shared_mark_product,-0.000292502712,-0.000292502711,1
old_vs_new,-11/30,-11/30,9/50,9/50,3/5,mid_surplus,0.025467118915,0.025467118916,1
old_vs_new,-11/30,-11/30,9/50,9/50,3/5,shared_mark_product,0.003726540842,0.003726540843,1


==> anc/d1_axial_thirtieth_tilted_resistance/rows.csv <==
region,r_lo,r_hi,e_lo,e_hi,alpha,test,lower_outward,upper_outward,cells
expanded,-11/30,-43/120,47/1000,3/25,11/20,j1,0.852210172805,,408
expanded,-11/30,-43/120,47/1000,3/25,11/20,j2,0.731493486592,,408
expanded,-11/30,-43/120,47/1000,3/25,11/20,Q_minus_one,1.310921550316,,408
expanded,-11/30,-43/120,47/1000,3/25,11/20,T_alpha_minus_twice_F,0.005869433561,,408
expanded,-11/30,-43/120,47/1000,3/25,11/20,A_minus_C0,0.009251491210,,408
expanded,-11/30,-43/120,47/1000,3/25,11/20,F_minus_C0,0.013682963066,,408
expanded,-11/30,-43/120,47/1000,3/25,11/20,common_product,0.000000021537,,408
expanded,-11/30,-43/120,3/25,13/100,13/20,j1,0.668798987455,,128
expanded,-11/30,-43/120,3/25,13/100,13/20,j2,0.505379696971,,128
expanded,-11/30,-43/120,3/25,13/100,13/20,Q_minus_one,1.645851184807,,128
expanded,-11/30,-43/120,3/25,13/100,13/20,T_alpha_minus_twice_F,0.073368387183,,128
expanded,-11/30,-43/120,3/25,13/100,13/20,A_minus_C0,0.006465882933,,128
expanded,-11/30,-43/120,3/25,13/100,13/20,F_minus_C0,0.017261463445,,128
expanded,-11/30,-43/120,3/25,13/100,13/20,common_product,0.000001149145,,128
switch,-11/30,-11/30,13/100,13/100,11/20,common_product_upper,,-0.000033206563,1
switch,-11/30,-11/30,13/100,13/100,13/20,common_product_lower,0.000254111676,,1


==> anc/d1_axial_tilt/rows.csv <==
alpha,delta_lo,delta_hi,quantity,lower_outward,upper_outward
1/2,0,0,v1,0.853850937602,0.853850937603
1/2,0,0,v2,0.853850937602,0.853850937603
1/2,0,0,c12,-0.219223593596,-0.219223593595
1/2,0,0,c23,-0.219223593596,-0.219223593595
1/2,0,0,T,0.155994835605,0.155994835606
1/2,0,0,rate,0.077997417802,0.077997417803
1/2,0,0,cut1,0.101366277027,0.101366277028
1/2,0,0,cut2,0.101366277027,0.101366277028
1/2,0,0,pair_v1,0.816496580927,0.816496580928
1/2,0,0,pair_v2,0.816496580927,0.816496580928
1/2,0,0,pair_rate1,0.106495063940,0.106495063941
1/2,0,0,pair_rate2,0.106495063940,0.106495063941
2/3,0,0,v1,0.910683602522,0.910683602523
2/3,0,0,v2,0.910683602522,0.910683602523
2/3,0,0,c12,-0.267949192432,-0.267949192431
2/3,0,0,c23,-0.267949192432,-0.267949192431
2/3,0,0,T,0.196706376443,0.196706376444
2/3,0,0,rate,0.098353188221,0.098353188222
2/3,0,0,cut1,0.101366277027,0.101366277028
2/3,0,0,cut2,0.101366277027,0.101366277028
2/3,0,0,pair_v1,0.816496580927,0.816496580928
2/3,0,0,pair_v2,0.816496580927,0.816496580928
2/3,0,0,pair_rate1,0.106495063940,0.106495063941
2/3,0,0,pair_rate2,0.106495063940,0.106495063941
2/3,-1/25,0,cut1_minus_rate_derivative,0.111443697289,0.136606066963
2/3,-1256037913/50000000000,-1256037913/50000000000,cut1_minus_rate,-0.000000000002,-0.000000000001
2/3,-2512075823/100000000000,-2512075823/100000000000,cut1_minus_rate,0.000000000001,0.000000000002
2/3,0,3/50,cut2_minus_rate_derivative,-0.079509199523,-0.055114076008
2/3,109979903/2500000000,109979903/2500000000,cut2_minus_rate,0.000000000002,0.000000000003
2/3,2199598063/50000000000,2199598063/50000000000,cut2_minus_rate,-0.000000000002,-0.000000000001


==> anc/d1_cycle6_motifs/capsules/rows.csv <==
capsule,length,internal_root_returns,external_return_bound
K23,4,2,0
K23,6,0,0
K23,8,6,0
K23,10,0,16
K33_minus_edge,4,2,0
K33_minus_edge,6,2,0
K33_minus_edge,8,10,0
K33_minus_edge,10,18,8


==> anc/d1_cycle6_motifs/rows.csv <==
four_cycles,six_cycles,partial_neighborhoods,max_squared_norm_product,eight_return_bound,simple_octagons,square_twice,two_distinct_squares
0,0,9,1296,36,,,
0,1,36,1156,34,,,
0,2,218,952,30,,,
0,3,708,784,28,,,
0,4,1790,1008,31,,,
0,5,2668,600,24,,,
0,6,2286,624,24,,,
0,7,820,484,22,,,
1,0,4,784,28,,,
1,1,44,676,26,,,
1,2,172,624,24,,,
1,3,364,624,21,18,1,2
1,4,440,660,14,13,1,2
1,5,260,660,15,13,1,2
1,6,8,576,9,6,1,3
1,7,4,576,8,4,1,3
2,0,6,528,20,16,2,4
2,1,24,484,16,12,2,4
2,2,44,672,18,14,2,8
2,3,24,676,13,8,2,4
2,4,18,728,14,6,2,8
3,1,4,576,19,4,3,12
3,2,4,676,19,4,3,12


==> anc/d1_cycle6_motifs/single_square/rows.csv <==
four_cycles,six_cycles,partial_neighborhoods,max_squared_norm_product,eight_return_bound,simple_octagons,square_twice,two_distinct_squares
1,0,4,784,17,16,1,0
1,1,12,676,16,14,1,1
1,2,4,576,16,13,1,2
1,3,12,624,21,18,1,2
1,4,8,660,9,6,1,2


==> anc/d1_cycle6_motifs/square_free/rows.csv <==
four_cycles,six_cycles,partial_neighborhoods,max_squared_norm_product,eight_return_bound,simple_octagons,square_twice,two_distinct_squares
0,0,9,1296,16,16,0,0
0,1,36,1156,19,19,0,0
0,2,218,952,20,20,0,0
0,3,708,784,20,20,0,0
0,4,1790,1008,20,20,0,0
0,5,2668,600,16,16,0,0
0,6,2286,624,14,14,0,0
0,7,820,484,9,9,0,0


==> anc/d1_equicorr_endpoint/rows.csv <==
quantity,x,lower_outward,upper_outward
support_budget_minus_charge,49948994483/100000000000,-0.000000002382,-0.000000002381
r,49948994483/100000000000,-0.499744755552,-0.499744755551
support_budget_minus_charge,9989798897/20000000000,0.000000003795,0.000000003796
r,9989798897/20000000000,-0.499744755562,-0.499744755561
unit_budget_minus_charge,499/1000,0.425138517159,0.425138517160
uniform_lower_bound_on_pipe_slack,499/1000,0.039524291975,0.039524291976


==> anc/d1_equicorr_family/rows.csv <==
x_lo,x_hi,r_lo_outward,r_hi_outward,checked_quantity,sign_multiplier,positive_lower_outward,positive_upper_outward,accepted_cells
1/16,7/20,-0.404624277457,-0.090566037735,simple_budget_gap,1,0.000011102022,0.067498503852,118
1/16,7/20,-0.404624277457,-0.090566037735,weak_budget_gap,1,0.000132250409,0.083214832152,118
1/16,7/20,-0.404624277457,-0.090566037735,unit_budget_minus_simple,1,0.003930339372,0.099188067985,118
1/16,7/20,-0.404624277457,-0.090566037735,unit_budget_minus_weak,1,0.003959759452,0.126587817516,118
1/16,7/20,-0.404624277457,-0.090566037735,weak_tail_denominator,1,0.450569191781,0.984371446376,118
1/16,7/20,-0.404624277457,-0.090566037735,strong_tail_denominator,1,0.510000000000,0.984375000000,118
7/20,71/200,-0.408507700275,-0.404624277456,weak_budget_gap,1,0.007442494708,0.061909321762,1
7/20,71/200,-0.408507700275,-0.404624277456,unit_budget_minus_simple,1,0.066561348760,0.093818315773,1
7/20,71/200,-0.408507700275,-0.404624277456,unit_budget_minus_weak,1,0.097865740426,0.128358204899,1
7/20,71/200,-0.408507700275,-0.404624277456,weak_tail_denominator,1,0.430091531402,0.451009524820,1
7/20,71/200,-0.408507700275,-0.404624277456,strong_tail_denominator,1,0.495900000000,0.510000000000,1
7/20,71/200,-0.408507700275,-0.404624277456,simple_budget_gap_derivative,-1,0.785176787449,1.880240506911,1
1769447263/5000000000,1769447263/5000000000,-0.407649611892,-0.407649611891,simple_budget_gap,1,0.000000000123,0.000000000124,1
55295227/156250000,55295227/156250000,-0.407649612047,-0.407649612046,simple_budget_gap,-1,0.000000000156,0.000000000157,1


==> anc/d1_fork_five/rows.csv <==
cross_edges,constant,linear,quadratic
0,56,12,8
0,58,8,8
1,62,16,8
2,60,16,8
2,66,12,8
3,62,16,8


==> anc/d1_k3_sharp/rows.csv <==
quantity,lower_outward,upper_outward,certified
R3,0.098353188221,0.098353188222,> 0
inverse_R3,10.167438575994,10.167438575995,< 51/5
R2,0.106495063940,0.106495063941,enclosure
R2_minus_R3,0.008141875718,0.008141875719,> 0
small_support_margin,0.000821723473,0.000821723474,> 0
incoming_h,-0.062919457319,0.071619474221,> -63/1000 and < 73/1000
q3_or_double_incoming_h,-0.012500000000,0.071619474221,enclosure
q3_base_correlation,0.267949192431,0.267949192432,< 67/250
q2_base_correlation,0.317837245195,0.317837245196,< 8/25
q2_squared_regression_vs_uniform_bound,0.042627485566,0.042627485567,> 0
variance_absolute_drift_upper,0.011604515072,0.011604515073,< 117/10000
outgoing_precision_ratio,0.977057209809,1.023481521819,> 39/40 and < 41/40
q3_belief_abs_correlation_upper,0.277363768298,0.277363768299,< 139/500
q2_belief_abs_correlation_upper,0.329093285384,0.329093285385,< 33/100
loop_cost_per_closer_upper,0.048728708399,0.048728708400,< 4873/100000
loop_cost_at_10_2_upper,0.497032825679,0.497032825680,< 1/2


==> anc/d1_outer_left_short/rows.csv <==
r_lo,r_hi,e_lo,e_hi,test,lower_outward,upper_outward,cells
-53/150,-7/20,23/250,11/100,TT,0.000013679930,0.116018499499,209
-53/150,-7/20,23/250,11/100,TB,0.070689665453,0.214249487298,209
-53/150,-7/20,23/250,11/100,BB,0.180350384853,0.352110991582,209
-53/150,-7/20,23/250,11/100,DD,0.147214479861,0.262072677014,209
-53/150,-7/20,23/250,11/100,half_minus_twice_cut,0.001531243503,0.013856161087,209
-53/150,-7/20,23/250,11/100,norm_margin,0.140647768955,0.206277272591,209


==> anc/d1_short_cycle_budget/rows.csv <==
x_lo,x_hi,r_lo_outward,r_hi_outward,quantity,sign,signed_lower_outward,signed_upper_outward,accepted_cells
7/20,9/20,-0.472854640981,-0.404624277456,unit_minus_support,1,0.060960110517,0.172719501052,140
7/20,9/20,-0.472854640981,-0.404624277456,path_concavity,1,0.408897207029,0.693257346715,140
7/20,9/20,-0.472854640981,-0.404624277456,calibration_positive,1,0.356213883600,0.969402051667,140
7/20,9/20,-0.472854640981,-0.404624277456,calibration_below_one,1,0.029628632580,0.540110611625,140
7/20,9/20,-0.472854640981,-0.404624277456,weak_less_one,1,0.322877349032,0.793508582287,140
7/20,9/20,-0.472854640981,-0.404624277456,simple_0_0,1,0.035135738085,0.149661253981,140
7/20,9/20,-0.472854640981,-0.404624277456,simple_0_1,1,0.035909541684,0.146384306713,140
7/20,9/20,-0.472854640981,-0.404624277456,simple_0_2,1,0.045759287774,0.145361055852,140
7/20,9/20,-0.472854640981,-0.404624277456,simple_0_3,1,0.052649778300,0.144607118656,140
7/20,9/20,-0.472854640981,-0.404624277456,simple_0_4,1,0.027796035847,0.137353930042,140
7/20,9/20,-0.472854640981,-0.404624277456,simple_0_5,1,0.052743147413,0.143146446039,140
7/20,9/20,-0.472854640981,-0.404624277456,simple_0_6,1,0.047783287649,0.140212830424,140
7/20,9/20,-0.472854640981,-0.404624277456,simple_0_7,1,0.054194322107,0.142355510380,140
7/20,9/20,-0.472854640981,-0.404624277456,simple_1_0,1,0.029303479905,0.128035675344,140
7/20,9/20,-0.472854640981,-0.404624277456,simple_1_1,1,0.029891408281,0.127557453038,140
7/20,9/20,-0.472854640981,-0.404624277456,simple_1_2,1,0.028332338704,0.126128264628,140
7/20,9/20,-0.472854640981,-0.404624277456,simple_1_3,1,0.025723661701,0.124257994174,140
7/20,9/20,-0.472854640981,-0.404624277456,simple_1_4,1,0.026268798776,0.123880329141,140
7/20,9/20,-0.472854640981,-0.404624277456,simple_1_5,1,0.018984807722,0.119842730677,140
7/20,9/20,-0.472854640981,-0.404624277456,simple_1_6,1,0.023575581614,0.121240025670,140
7/20,9/20,-0.472854640981,-0.404624277456,simple_1_7,1,0.018642465281,0.118295373144,140
7/20,9/20,-0.472854640981,-0.404624277456,simple_K23,1,0.042516534266,0.126516452552,140
7/20,9/20,-0.472854640981,-0.404624277456,simple_K33_minus_edge,1,0.023162697451,0.116512959914,140
7/20,9/20,-0.472854640981,-0.404624277456,square_pair,1,0.036160807587,0.294682973391,140
7/20,9/20,-0.472854640981,-0.404624277456,open_split_split,1,0.000133998695,0.163361404569,140
7/20,9/20,-0.472854640981,-0.404624277456,open_split_parallel,1,0.000511849125,0.166537286991,140
7/20,9/20,-0.472854640981,-0.404624277456,open_parallel_parallel,1,0.002368428813,0.169029106478,140
9/20,22534923339/50000000000,-0.473264228517,-0.472854640980,unit_minus_support,1,0.172240075442,0.173735805545,74
9/20,22534923339/50000000000,-0.473264228517,-0.472854640980,path_concavity,1,0.692980851370,0.695489558979,74
9/20,22534923339/50000000000,-0.473264228517,-0.472854640980,calibration_positive,1,0.349554781774,0.358070773438,74
9/20,22534923339/50000000000,-0.473264228517,-0.472854640980,calibration_below_one,1,0.537173523523,0.545571726495,74
9/20,22534923339/50000000000,-0.473264228517,-0.472854640980,weak_less_one,1,0.319467020027,0.323336517773,74
9/20,22534923339/50000000000,-0.473264228517,-0.472854640980,simple_0_0,1,0.031846445310,0.036339999897,74
9/20,22534923339/50000000000,-0.473264228517,-0.472854640980,simple_0_1,1,0.032827730594,0.037106241505,74
9/20,22534923339/50000000000,-0.473264228517,-0.472854640980,simple_0_2,1,0.043042284190,0.046924102295,74
9/20,22534923339/50000000000,-0.473264228517,-0.472854640980,simple_0_3,1,0.053010897624,0.056518391508,74
9/20,22534923339/50000000000,-0.473264228517,-0.472854640980,simple_0_4,1,0.024932033945,0.028997829520,74
9/20,22534923339/50000000000,-0.473264228517,-0.472854640980,simple_0_5,1,0.065660390971,0.068677457155,74
9/20,22534923339/50000000000,-0.473264228517,-0.472854640980,simple_0_6,1,0.058838197865,0.061939447120,74
9/20,22534923339/50000000000,-0.473264228517,-0.472854640980,simple_0_7,1,0.076572328274,0.079202052511,74
9/20,22534923339/50000000000,-0.473264228517,-0.472854640980,simple_1_0,1,0.029788764066,0.033337304217,74
9/20,22534923339/50000000000,-0.473264228517,-0.472854640980,simple_1_1,1,0.037367447861,0.040642773149,74
9/20,22534923339/50000000000,-0.473264228517,-0.472854640980,simple_1_2,1,0.039352690729,0.042492869360,74
9/20,22534923339/50000000000,-0.473264228517,-0.472854640980,simple_1_3,1,0.036804547485,0.039944627708,74
9/20,22534923339/50000000000,-0.473264228517,-0.472854640980,simple_1_4,1,0.035479407551,0.038674260807,74
9/20,22534923339/50000000000,-0.473264228517,-0.472854640980,simple_1_5,1,0.027681361052,0.030922567176,74
9/20,22534923339/50000000000,-0.473264228517,-0.472854640980,simple_1_6,1,0.038763311125,0.041726259548,74
9/20,22534923339/50000000000,-0.473264228517,-0.472854640980,simple_1_7,1,0.033574710190,0.036562048026,74
9/20,22534923339/50000000000,-0.473264228517,-0.472854640980,simple_K23,1,0.057488365740,0.060397176542,74
9/20,22534923339/50000000000,-0.473264228517,-0.472854640980,simple_K33_minus_edge,1,0.036262752786,0.039327784251,74
9/20,22534923339/50000000000,-0.473264228517,-0.472854640980,square_pair,1,0.063846903762,0.069460558520,74
9/20,22534923339/50000000000,-0.473264228517,-0.472854640980,open_split_parallel,1,0.000006505986,0.003698458386,74
9/20,22534923339/50000000000,-0.473264228517,-0.472854640980,open_parallel_parallel,1,0.001656266581,0.005537625808,74
9/20,1127/2500,-0.473323694946,-0.472854640980,open_split_split_derivative,-1,2.483071801848,3.744235680053,4
1802793867/4000000000,1802793867/4000000000,-0.473264228499,-0.473264228498,open_split_split,1,0.000000000040,0.000000000041,1
22534923339/50000000000,22534923339/50000000000,-0.473264228517,-0.473264228516,open_split_split,-1,0.000000000053,0.000000000054,1
1802793867/4000000000,22534923339/50000000000,-0.473264228517,-0.473264228498,unit_minus_support,1,0.173721505162,0.173721505846,1
1802793867/4000000000,22534923339/50000000000,-0.473264228517,-0.473264228498,path_concavity,1,0.695481347547,0.695481348011,1
1802793867/4000000000,22534923339/50000000000,-0.473264228517,-0.473264228498,calibration_positive,1,0.349610031268,0.349610034026,1
1802793867/4000000000,22534923339/50000000000,-0.473264228517,-0.473264228498,calibration_below_one,1,0.545484175567,0.545484179720,1
1802793867/4000000000,22534923339/50000000000,-0.473264228517,-0.473264228498,weak_less_one,1,0.319480685763,0.319480686522,1
1802793867/4000000000,22534923339/50000000000,-0.473264228517,-0.473264228498,simple_0_0,1,0.031882987462,0.031882989240,1
1802793867/4000000000,22534923339/50000000000,-0.473264228517,-0.473264228498,simple_0_1,1,0.032864029014,0.032864030772,1
1802793867/4000000000,22534923339/50000000000,-0.473264228517,-0.473264228498,simple_0_2,1,0.043077599726,0.043077601424,1
1802793867/4000000000,22534923339/50000000000,-0.473264228517,-0.473264228498,simple_0_3,1,0.053045238475,0.053045240115,1
1802793867/4000000000,22534923339/50000000000,-0.473264228517,-0.473264228498,simple_0_4,1,0.024968462638,0.024968464393,1
1802793867/4000000000,22534923339/50000000000,-0.473264228517,-0.473264228498,simple_0_5,1,0.065693353073,0.065693354632,1
1802793867/4000000000,22534923339/50000000000,-0.473264228517,-0.473264228498,simple_0_6,1,0.058871552067,0.058871553647,1
1802793867/4000000000,22534923339/50000000000,-0.473264228517,-0.473264228498,simple_0_7,1,0.076604035768,0.076604037255,1
1802793867/4000000000,22534923339/50000000000,-0.473264228517,-0.473264228498,simple_1_0,1,0.029823839256,0.029823840929,1
1802793867/4000000000,22534923339/50000000000,-0.473264228517,-0.473264228498,simple_1_1,1,0.037401742961,0.037401744589,1
1802793867/4000000000,22534923339/50000000000,-0.473264228517,-0.473264228498,simple_1_2,1,0.039386656962,0.039386658569,1
1802793867/4000000000,22534923339/50000000000,-0.473264228517,-0.473264228498,simple_1_3,1,0.036838555025,0.036838556635,1
1802793867/4000000000,22534923339/50000000000,-0.473264228517,-0.473264228498,simple_1_4,1,0.035513356804,0.035513358413,1
1802793867/4000000000,22534923339/50000000000,-0.473264228517,-0.473264228498,simple_1_5,1,0.027715780112,0.027715781744,1
1802793867/4000000000,22534923339/50000000000,-0.473264228517,-0.473264228498,simple_1_6,1,0.038796657472,0.038796659045,1
1802793867/4000000000,22534923339/50000000000,-0.473264228517,-0.473264228498,simple_1_7,1,0.033608316558,0.033608318143,1
1802793867/4000000000,22534923339/50000000000,-0.473264228517,-0.473264228498,simple_K23,1,0.057519613494,0.057519614974,1
1802793867/4000000000,22534923339/50000000000,-0.473264228517,-0.473264228498,simple_K33_minus_edge,1,0.036295509644,0.036295511197,1
1802793867/4000000000,22534923339/50000000000,-0.473264228517,-0.473264228498,square_pair,1,0.063997323771,0.063997328579,1
1802793867/4000000000,22534923339/50000000000,-0.473264228517,-0.473264228498,open_split_parallel,1,0.000119978523,0.000119981960,1
1802793867/4000000000,22534923339/50000000000,-0.473264228517,-0.473264228498,open_parallel_parallel,1,0.001768115115,0.001768118589,1
22534923339/50000000000,91/200,-0.475767240028,-0.473264228516,unit_minus_support,1,0.168060911878,0.182451549014,29
22534923339/50000000000,91/200,-0.475767240028,-0.473264228516,path_concavity,1,0.692192874491,0.710468324068,29
22534923339/50000000000,91/200,-0.475767240028,-0.473264228516,calibration_positive,1,0.300053138369,0.371543030035,29
22534923339/50000000000,91/200,-0.475767240028,-0.473264228516,calibration_below_one,1,0.510119410178,0.596688872844,29
22534923339/50000000000,91/200,-0.475767240028,-0.473264228516,weak_less_one,1,0.296432852847,0.324897743353,29
22534923339/50000000000,91/200,-0.475767240028,-0.473264228516,simple_0_0,1,0.004027681174,0.046390470490,29
22534923339/50000000000,91/200,-0.475767240028,-0.473264228516,simple_0_1,1,0.006473590613,0.047275187222,29
22534923339/50000000000,91/200,-0.475767240028,-0.473264228516,simple_0_2,1,0.019278298791,0.057097316050,29
22534923339/50000000000,91/200,-0.475767240028,-0.473264228516,simple_0_3,1,0.031340067884,0.066676959025,29
22534923339/50000000000,91/200,-0.475767240028,-0.473264228516,simple_0_4,1,0.000117645342,0.039434703395,29
22534923339/50000000000,91/200,-0.475767240028,-0.473264228516,simple_0_5,1,0.045727381569,0.078777138459,29
22534923339/50000000000,91/200,-0.475767240028,-0.473264228516,simple_0_6,1,0.038557980066,0.072112764823,29
22534923339/50000000000,91/200,-0.475767240028,-0.473264228516,simple_0_7,1,0.058072873540,0.089189719085,29
22534923339/50000000000,91/200,-0.475767240028,-0.473264228516,simple_1_0,1,0.007773325773,0.043752270194,29
22534923339/50000000000,91/200,-0.475767240028,-0.473264228516,simple_1_1,1,0.016323031471,0.051019885035,29
22534923339/50000000000,91/200,-0.475767240028,-0.473264228516,simple_1_2,1,0.018771190590,0.052874609757,29
22534923339/50000000000,91/200,-0.475767240028,-0.473264228516,simple_1_3,1,0.016212474396,0.050343998923,29
22534923339/50000000000,91/200,-0.475767240028,-0.473264228516,simple_1_4,1,0.014769971200,0.048996557868,29
22534923339/50000000000,91/200,-0.475767240028,-0.473264228516,simple_1_5,1,0.006695274370,0.041387403541,29
22534923339/50000000000,91/200,-0.475767240028,-0.473264228516,simple_1_6,1,0.018862894591,0.052041408723,29
22534923339/50000000000,91/200,-0.475767240028,-0.473264228516,simple_1_7,1,0.013525730881,0.046957764716,29
22534923339/50000000000,91/200,-0.475767240028,-0.473264228516,simple_K23,1,0.038434640227,0.069927223806,29
22534923339/50000000000,91/200,-0.475767240028,-0.473264228516,simple_K33_minus_edge,1,0.016294133035,0.049305921993,29
91/200,22756101173/50000000000,-0.475837757275,-0.475767240027,unit_minus_support,1,0.181193004675,0.182812240290,2
91/200,22756101173/50000000000,-0.475837757275,-0.475767240027,path_concavity,1,0.709978735517,0.711175634887,2
91/200,22756101173/50000000000,-0.475837757275,-0.475767240027,calibration_positive,1,0.296718011926,0.303384460854,2
91/200,22756101173/50000000000,-0.475837757275,-0.475767240027,calibration_below_one,1,0.588043920491,0.597874618576,2
91/200,22756101173/50000000000,-0.475837757275,-0.475767240027,weak_less_one,1,0.295302641129,0.297257736110,2
91/200,22756101173/50000000000,-0.475837757275,-0.475767240027,simple_0_0,1,0.001794467413,0.006597033815,2
91/200,22756101173/50000000000,-0.475837757275,-0.475767240027,simple_0_1,1,0.004321203012,0.009041149076,2
91/200,22756101173/50000000000,-0.475837757275,-0.475767240027,simple_0_2,1,0.017277567642,0.021800928980,2
91/200,22756101173/50000000000,-0.475837757275,-0.475767240027,simple_0_3,1,0.029831827639,0.034164649330,2
91/200,22756101173/50000000000,-0.475837757275,-0.475767240027,simple_0_5,1,0.045863022342,0.049935266727,2
91/200,22756101173/50000000000,-0.475837757275,-0.475767240027,simple_0_6,1,0.038499234305,0.042627694732,2
91/200,22756101173/50000000000,-0.475837757275,-0.475767240027,simple_0_7,1,0.059422621967,0.063273309232,2
91/200,22756101173/50000000000,-0.475837757275,-0.475767240027,simple_1_0,1,0.006476273481,0.010878161601,2
91/200,22756101173/50000000000,-0.475837757275,-0.475767240027,simple_1_1,1,0.015933773375,0.020189997369,2
91/200,22756101173/50000000000,-0.475837757275,-0.475767240027,simple_1_2,1,0.018864516214,0.023052646595,2
91/200,22756101173/50000000000,-0.475837757275,-0.475767240027,simple_1_3,1,0.016330908428,0.020521268324,2
91/200,22756101173/50000000000,-0.475837757275,-0.475767240027,simple_1_4,1,0.014589249449,0.018789465110,2
91/200,22756101173/50000000000,-0.475837757275,-0.475767240027,simple_1_5,1,0.006548819630,0.010800732710,2
91/200,22756101173/50000000000,-0.475837757275,-0.475767240027,simple_1_6,1,0.019490599542,0.023570142502,2
91/200,22756101173/50000000000,-0.475837757275,-0.475767240027,simple_1_7,1,0.014179272311,0.018286594721,2
91/200,22756101173/50000000000,-0.475837757275,-0.475767240027,simple_K23,1,0.038108813539,0.042001258989,2
91/200,22756101173/50000000000,-0.475837757275,-0.475767240027,simple_K33_minus_edge,1,0.016040279512,0.020103519245,2
91/200,569/1250,-0.475882805817,-0.475767240027,simple_0_4_derivative,-1,5.758738544090,6.829415454290,1
22756101171/50000000000,22756101171/50000000000,-0.475837757252,-0.475837757251,simple_0_4,1,0.000000000116,0.000000000117,1
22756101173/50000000000,22756101173/50000000000,-0.475837757275,-0.475837757274,simple_0_4,-1,0.000000000135,0.000000000136,1


==> anc/d1_simple_ten/intervals/rows.csv <==
x_lo,x_hi,r_lo_outward,r_hi_outward,quantity,sign,signed_lo_outward,signed_hi_outward,cells
9/20,93/200,-0.481457833613,-0.472854640980,path_slack_at_u,1,0.000235146004,0.069864566822,39
9/20,93/200,-0.481457833613,-0.472854640980,unit_minus_support,1,0.170031927790,0.212048785282,39
9/20,93/200,-0.481457833613,-0.472854640980,simple_0_0,1,0.014475312581,0.101374445457,39
9/20,93/200,-0.481457833613,-0.472854640980,simple_0_1,1,0.032924432729,0.108160736085,39
9/20,93/200,-0.481457833613,-0.472854640980,simple_0_2,1,0.024717825502,0.100388176056,39
9/20,93/200,-0.481457833613,-0.472854640980,simple_0_3,1,0.048112088712,0.111422808716,39
9/20,93/200,-0.481457833613,-0.472854640980,simple_0_4,1,0.000374227216,0.081055576658,39
9/20,93/200,-0.481457833613,-0.472854640980,simple_0_5,1,0.044391650108,0.106006865110,39
9/20,93/200,-0.481457833613,-0.472854640980,simple_0_6,1,0.049774213886,0.107449133851,39
9/20,93/200,-0.481457833613,-0.472854640980,simple_0_7,1,0.065925557244,0.116546533975,39
9/20,93/200,-0.481457833613,-0.472854640980,simple_1_0,1,0.029696730299,0.095715260559,39
9/20,93/200,-0.481457833613,-0.472854640980,simple_1_1,1,0.029497265785,0.093616422301,39
9/20,93/200,-0.481457833613,-0.472854640980,simple_1_2,1,0.031605133526,0.092280674401,39
9/20,93/200,-0.481457833613,-0.472854640980,simple_1_3,1,0.006403225850,0.072850932155,39
9/20,93/200,-0.481457833613,-0.472854640980,simple_1_4,1,0.023361432029,0.085694680623,39
9/20,93/200,-0.481457833613,-0.472854640980,simple_2_0,1,0.048486420243,0.102456712444,39
9/20,93/200,-0.481457833613,-0.472854640980,simple_2_2,1,0.006354132321,0.071022944540,39
93/200,2909061089/6250000000,-0.481709599337,-0.481457833612,path_slack_at_u,1,0.025163931063,0.060408884741,1
93/200,2909061089/6250000000,-0.481709599337,-0.481457833612,unit_minus_support,1,0.198201073081,0.211882354504,1
93/200,2909061089/6250000000,-0.481709599337,-0.481457833612,simple_0_0,1,0.007818742844,0.023500048445,1
93/200,2909061089/6250000000,-0.481709599337,-0.481457833612,simple_0_1,1,0.026766593999,0.041949168593,1
93/200,2909061089/6250000000,-0.481709599337,-0.481457833612,simple_0_2,1,0.018562764880,0.033742561366,1
93/200,2909061089/6250000000,-0.481709599337,-0.481457833612,simple_0_3,1,0.042692320114,0.057342727944,1
93/200,2909061089/6250000000,-0.481709599337,-0.481457833612,simple_0_5,1,0.039151753870,0.053712680764,1
93/200,2909061089/6250000000,-0.481709599337,-0.481457833612,simple_0_6,1,0.044895871963,0.059277590776,1
93/200,2909061089/6250000000,-0.481709599337,-0.481457833612,simple_0_7,1,0.061654714014,0.075735881797,1
93/200,2909061089/6250000000,-0.481709599337,-0.481457833612,simple_1_0,1,0.024029035396,0.038802391121,1
93/200,2909061089/6250000000,-0.481709599337,-0.481457833612,simple_1_1,1,0.024017090171,0.038697323446,1
93/200,2909061089/6250000000,-0.481709599337,-0.481457833612,simple_1_2,1,0.026459694978,0.040973743069,1
93/200,2909061089/6250000000,-0.481709599337,-0.481457833612,simple_1_3,1,0.000833205216,0.015556185542,1
93/200,2909061089/6250000000,-0.481709599337,-0.481457833612,simple_1_4,1,0.018075603677,0.032659107569,1
93/200,2909061089/6250000000,-0.481709599337,-0.481457833612,simple_2_0,1,0.043756489737,0.058067694584,1
93/200,2909061089/6250000000,-0.481709599337,-0.481457833612,simple_2_2,1,0.000803548270,0.015519179218,1
93/200,2909061089/6250000000,-0.481709599337,-0.481457833612,simple_0_4_derivative,-1,7.129897238476,8.201158818089,1
9308995483/20000000000,9308995483/20000000000,-0.481709599286,-0.481709599285,simple_0_4,1,0.000000000373,0.000000000374,1
2909061089/6250000000,2909061089/6250000000,-0.481709599337,-0.481709599336,simple_0_4,-1,0.000000000326,0.000000000327,1


==> anc/d1_simple_ten/rows.csv <==
four,six,second_neighborhoods,eight_bound,four_step_product_squared,five_step_product_squared,ten_bound
0,0,9,16,1296,10000,100
0,1,36,19,1156,7744,88
0,2,218,20,952,7708,87
0,3,708,20,784,5740,75
0,4,1790,20,1008,8400,91
0,5,2668,16,600,5460,73
0,6,2286,14,624,4900,70
0,7,820,9,484,4096,64
1,0,4,17,784,6400,80
1,1,12,16,676,6068,77
1,2,4,16,576,5476,74
1,3,12,21,624,6084,78
1,4,8,9,660,5772,75
2,0,6,6,528,5460,16
2,2,44,10,672,6720,26


==> anc/d1_thirtieth_determinant/rows.csv <==
graph,m,alpha,z1,z2_eq_z3,V1,V2_eq_V3,j1,j2_eq_j3,Q,M,direct_det,vertex_det,factor,reconstructed_det,exact_difference
parallel_12,3,3/5,1/3,1/2,2/3,3/4,3/4,7/9,243/112,21/4,42377602748143/2025843750000,1144195274199861/1258815488,32768/1423828125,42377602748143/2025843750000,0
all_distinct,3,3/5,1/3,1/2,2/3,3/4,3/4,7/9,243/112,21/4,1913369355943/81033750000,1291524315261525/1258815488,32768/1423828125,1913369355943/81033750000,0


==> anc/d1_weak_eight_budget/rows.csv <==
x_lo,x_hi,r_lo_outward,r_hi_outward,quantity,gap_lower_outward,gap_upper_outward,accepted_cells
9/20,2909061089/6250000000,-0.481709599337,-0.472854640980,path_concavity,0.691657751016,0.749430261256,67
9/20,2909061089/6250000000,-0.481709599337,-0.472854640980,positive_sigma,0.000681505832,0.046386140885,67
9/20,2909061089/6250000000,-0.481709599337,-0.472854640980,rate_minus_support,0.169958791544,0.206468426061,67
9/20,2909061089/6250000000,-0.481709599337,-0.472854640980,cap_minus_weight,0.002246075931,0.089264544847,67
9/20,2909061089/6250000000,-0.481709599337,-0.472854640980,u_below_one,0.504109892846,0.583504261358,67
9/20,2909061089/6250000000,-0.481709599337,-0.472854640980,positive_weight,0.675735455153,0.762753924069,67
9/20,2909061089/6250000000,-0.481709599337,-0.472854640980,fork_0_56_12,0.026512832128,0.078945345221,67
9/20,2909061089/6250000000,-0.481709599337,-0.472854640980,fork_0_58_8,0.027834203423,0.079829197466,67
9/20,2909061089/6250000000,-0.481709599337,-0.472854640980,fork_1_62_16,0.003955147433,0.060218916814,67
9/20,2909061089/6250000000,-0.481709599337,-0.472854640980,fork_2_60_16,0.007712400142,0.063166050893,67
9/20,2909061089/6250000000,-0.481709599337,-0.472854640980,fork_2_66_12,0.003179654871,0.059579911501,67
9/20,2909061089/6250000000,-0.481709599337,-0.472854640980,fork_3_62_16,0.003621802866,0.059754496985,67
9/20,2909061089/6250000000,-0.481709599337,-0.472854640980,open_1-2,0.000054684353,0.056277221982,67
9/20,2909061089/6250000000,-0.481709599337,-0.472854640980,open_2-2,0.016751284874,0.070140828506,67
9/20,2909061089/6250000000,-0.481709599337,-0.472854640980,exterior_square_pair,0.050945025861,0.152520420168,67
22756101171/50000000000,22756101173/50000000000,-0.475837757275,-0.475837757251,path_concavity,0.710792577710,0.710792578356,1
22756101171/50000000000,22756101173/50000000000,-0.475837757275,-0.475837757251,positive_sigma,0.017528326004,0.017528328542,1
22756101171/50000000000,22756101173/50000000000,-0.475837757275,-0.475837757251,rate_minus_support,0.182123774997,0.182123775981,1
22756101171/50000000000,22756101173/50000000000,-0.475837757275,-0.475837757251,cap_minus_weight,0.060950418617,0.060950419234,1
22756101171/50000000000,22756101173/50000000000,-0.475837757275,-0.475837757251,u_below_one,0.529167241393,0.529167241990,1
22756101171/50000000000,22756101173/50000000000,-0.475837757275,-0.475837757251,positive_weight,0.704049580766,0.704049581383,1
22756101171/50000000000,22756101173/50000000000,-0.475837757275,-0.475837757251,fork_0_56_12,0.055977540166,0.055977543834,1
22756101171/50000000000,22756101173/50000000000,-0.475837757275,-0.475837757251,fork_0_58_8,0.056958296998,0.056958300661,1
22756101171/50000000000,22756101173/50000000000,-0.475837757275,-0.475837757251,fork_1_62_16,0.036400188191,0.036400191895,1
22756101171/50000000000,22756101173/50000000000,-0.475837757275,-0.475837757251,fork_2_60_16,0.039505442544,0.039505446242,1
22756101171/50000000000,22756101173/50000000000,-0.475837757275,-0.475837757251,fork_2_66_12,0.035751138292,0.035751141996,1
22756101171/50000000000,22756101173/50000000000,-0.475837757275,-0.475837757251,fork_3_62_16,0.035940459580,0.035940463285,1
22756101171/50000000000,22756101173/50000000000,-0.475837757275,-0.475837757251,open_1-2,0.032441950026,0.032441953724,1
22756101171/50000000000,22756101173/50000000000,-0.475837757275,-0.475837757251,open_2-2,0.046934096856,0.046934100531,1
22756101171/50000000000,22756101173/50000000000,-0.475837757275,-0.475837757251,exterior_square_pair,0.120387636821,0.120387641511,1
9308995483/20000000000,2909061089/6250000000,-0.481709599337,-0.481709599285,path_concavity,0.749001453957,0.749001455592,1
9308995483/20000000000,2909061089/6250000000,-0.481709599337,-0.481709599285,positive_sigma,0.043442429430,0.043442436521,1
9308995483/20000000000,2909061089/6250000000,-0.481709599337,-0.481709599285,rate_minus_support,0.205624833052,0.205624835806,1
9308995483/20000000000,2909061089/6250000000,-0.481709599337,-0.481709599285,cap_minus_weight,0.002579715379,0.002579716906,1
9308995483/20000000000,2909061089/6250000000,-0.481709599337,-0.481709599285,u_below_one,0.583151440411,0.583151441975,1
9308995483/20000000000,2909061089/6250000000,-0.481709599337,-0.481709599285,positive_weight,0.762420283094,0.762420284621,1
9308995483/20000000000,2909061089/6250000000,-0.481709599337,-0.481709599285,fork_0_56_12,0.036804395844,0.036804406331,1
9308995483/20000000000,2909061089/6250000000,-0.481709599337,-0.481709599285,fork_0_58_8,0.038819921095,0.038819931560,1
9308995483/20000000000,2909061089/6250000000,-0.481709599337,-0.481709599285,fork_1_62_16,0.009035835964,0.009035846571,1
9308995483/20000000000,2909061089/6250000000,-0.481709599337,-0.481709599285,fork_2_60_16,0.013765665926,0.013765676514,1
9308995483/20000000000,2909061089/6250000000,-0.481709599337,-0.481709599285,fork_2_66_12,0.008250501471,0.008250512075,1
9308995483/20000000000,2909061089/6250000000,-0.481709599337,-0.481709599285,fork_3_62_16,0.008712509960,0.008712520571,1
9308995483/20000000000,2909061089/6250000000,-0.481709599337,-0.481709599285,open_1-2,0.005204942769,0.005204953331,1
9308995483/20000000000,2909061089/6250000000,-0.481709599337,-0.481709599285,open_2-2,0.026110370176,0.026110380655,1
9308995483/20000000000,2909061089/6250000000,-0.481709599337,-0.481709599285,exterior_square_pair,0.055280155295,0.055280168864,1


==> anc/d1_weak_eight_fork/rows.csv <==
cross_edges,matrices,outside_cross5_bound,outside_same4_sum_bound,joint_outside_eight_bound,four_step_norm_constant
0,1,8,12,20,18
1,4,10,12,22,20
2,10,8,8,14,20
3,8,4,4,8,20


==> anc/d1_weak_eight_parallel/rows.csv <==
outer_types,weight_cap,neighborhoods,eight_return_over_W,four_norm_product_squared_over_W_squared,four_norm_ceiling
1-2,5/7,70,4297/343,43221960/117649,20
1-2,3/4,70,847/64,1638461/4096,21
1-2,153/200,70,108317777/8000000,5306302127884849/12800000000000,21
1-2,4/5,70,1784/125,281568/625,22
2-2,5/7,2,3233/343,31854736/117649,17
2-2,3/4,2,655/64,1279161/4096,18
2-2,153/200,2,84684977/8000000,848105852774049/2560000000000,19
2-2,4/5,2,1429/125,237169/625,20


==> anc/d3_meso/rows.csv <==
family,K,r,q,gap,I_star_over_2,J,R_upper
positive_certificate,4,,4,,0.6456225384988363,0.581868270062197,0.5237148664259231
equicorrelation_peak,3,-0.4025975731715137,3,1.0328722846910028,,,
equicorrelation_peak,4,-0.25837175931174877,4,1.1688861413506582,,,
equicorrelation_peak,5,-0.149829914262575,5,1.1583467282070659,,,
equicorrelation_peak,6,-0.09838437607738403,6,1.1399069928812262,,,
equicorrelation_peak,8,-0.05220088644501684,8,1.1105942908430486,,,
equicorrelation_peak,12,-0.02214710475764978,12,1.0769379226518359,,,
equicorrelation_peak,24,-0.005343290695992198,24,1.0400196929150427,,,
equicorrelation_peak,48,-0.0013172624856797887,48,1.0204116643891243,,,


==> anc/e1_negative_endpoint_mass/rows.csv <==
x_lo,x_hi,r_lo_outward,r_hi_outward,charge_upper_outward,gap_lower_outward
4987/10000,1247/2500,-0.499398799137,-0.499348590568,0.858645341287,0.004691635540
1247/2500,499/1000,-0.499499166167,-0.499398799136,0.869466900487,0.006476673288
499/1000,312/625,-0.499599466411,-0.499499166166,0.881849215162,0.022807716025
312/625,2497/5000,-0.499699699893,-0.499599466410,0.896512748430,0.043283264679
2497/5000,49949/100000,-0.499744783184,-0.499699699892,0.904169639528,0.080924336975


==> anc/e1_parallel_endpoint/rows.csv <==
x_lo,x_hi,retained_at_u,retained_at_v,margin_lower_outward,accepted_cells,t_steps
12/25,97/200,1,2,0.000479457395,16,768
12/25,97/200,2,2,0.023483521121,16,768


==> anc/e1_path_credit/rows.csv <==
check,x_lo,x_hi,retained_at_u,retained_at_v,margin_lower_outward,accepted_cells,t_steps
path_only,9/20,239/500,,,0.000232546813,39,
path_only,239/500,999/2000,,,0.000730070475,16,
parallel_with_path_credit,239/500,12/25,1,2,0.000409677401,12,768
parallel_with_path_credit,239/500,12/25,2,2,0.023430989551,12,768


==> anc/e1_positive_mid/rows.csv <==
r_lo,r_hi,f_lo,f_hi,gap_lower_outward,closed_rectangles
9/20,8/13,0,1/3,0.000006221472,244
9/20,8/13,1/3,1,0.000004086241,745
8/13,11/15,0,1/3,0.000008820075,73
8/13,11/15,1/3,1,0.000002730729,452
11/15,7/8,0,1/3,0.000587408801,97
11/15,7/8,1/3,1,0.000050878637,696


==> anc/e1_pure_trivalent/rows.csv <==
check,x_lo,x_hi,retained_at_u,retained_at_v,margin_lower_outward,accepted_cells
ordinary_mark,7/20,9/20,1,1,0.012296042921,24
ordinary_mark,7/20,9/20,1,2,0.001498287706,24
ordinary_mark,7/20,9/20,2,2,0.004798425575,24
ordinary_mark,9/20,49/100,1,1,0.020398857188,22
ordinary_mark,9/20,49/100,1,2,0.000958889833,22
ordinary_mark,9/20,49/100,2,2,0.003126215306,22
ordinary_mark,49/100,999/2000,1,1,0.028353297398,18
ordinary_mark,49/100,999/2000,1,2,0.005181109711,18
ordinary_mark,49/100,999/2000,2,2,0.005328128281,18
parallel_marks_and_path,97/200,999/2000,1,1,0.001656674790,17
parallel_marks_and_path,97/200,999/2000,1,2,0.016765920863,17
parallel_marks_and_path,97/200,999/2000,2,2,0.040945506717,17


==> anc/e1_weighted_parallel/rows.csv <==
x_lo,x_hi,case,gap_lower_outward,accepted_cells,t_steps
9/20,239/500,ordinary_11,0.034226179978,43,128
9/20,239/500,ordinary_12,0.012762969528,43,128
9/20,239/500,ordinary_22,0.013481458788,43,128
9/20,239/500,paired_1_other_1,0.102269036698,43,128
9/20,239/500,paired_1_other_2,0.089823913015,43,128
9/20,239/500,paired_2,0.169165293429,43,128
9/20,239/500,parallel_12,0.000232546813,43,128
9/20,239/500,parallel_22,0.000232546813,43,128


==> anc/e2_four_view/rows.csv <==
check,partition_or_block,left_value,right_value
tilt fixed point,1111:1,0.754970340000,0.754970370000
tilt fixed point,1111:2,0.754970340000,0.754970370000
tilt fixed point,1111:3,0.754970340000,0.754970370000
tilt fixed point,1111:4,0.754970340000,0.754970370000
partition rate,1111,0.101510452148,0.101510505131
message update,1111:1,0.662235424008,0.681124844492
message update,1111:2,0.662235424008,0.681124844492
correlation squared cap,1111:1-2,0.055943607152,0.056169000000
message update,1111:3,0.662235424008,0.681124844492
correlation squared cap,1111:1-3,0.055943607152,0.056169000000
correlation squared cap,1111:2-3,0.055943607152,0.056169000000
message update,1111:4,0.662235424008,0.681124844492
correlation squared cap,1111:1-4,0.055943607152,0.056169000000
correlation squared cap,1111:2-4,0.055943607152,0.056169000000
correlation squared cap,1111:3-4,0.055943607152,0.056169000000
tilt fixed point,112:1,0.723189510000,0.723189540000
tilt fixed point,112:2,0.723189510000,0.723189540000
tilt fixed point,112:3,0.521813100000,0.521813140000
partition rate,112,0.123924197282,0.123924277093
message update,112:1,0.689148620932,0.708028954317
message update,112:2,0.689148620932,0.708028954317
correlation squared cap,112:1-2,0.058196147307,0.058564000000
message update,112:3,0.949468225091,0.986302719938
correlation squared cap,112:1-3,0.112909138220,0.113569000000
correlation squared cap,112:2-3,0.112909138220,0.113569000000
tilt fixed point,13:1,0.632455510000,0.632455550000
tilt fixed point,13:2,0.316227750000,0.316227780000
partition rate,13,0.124388233235,0.124388391349
message update,13:1,0.788613303269,0.790619765494
message update,13:2,1.548736462094,1.581239530988
correlation squared cap,13:1-2,0.127188144844,0.128164000000
tilt fixed point,22:1,0.447213580000,0.447213610000
tilt fixed point,22:2,0.447213580000,0.447213610000
partition rate,22,0.157704626820,0.157704760984
message update,22:1,1.091670069416,1.118174875907
message update,22:2,1.091670069416,1.118174875907
correlation squared cap,22:1-2,0.166733332211,0.168100000000
reciprocal binding rate,1111,9.851197161449,9.851202303168
minimum cut half information,13,0.117500907311,0.117500907311
squared row cap,1,0.172133000000,0.172133000000
squared row cap,2,0.227138000000,0.227138000000
squared row cap,3,0.128164000000,0.128164000000
endpoint loop cost,1111:1,0.057002958950,0.057002958950
endpoint loop cost,1111:2,0.057002958950,0.057002958950
endpoint loop cost,1111:3,0.057002958950,0.057002958950
endpoint loop cost,1111:4,0.057002958950,0.057002958950
loop excess upper and local reserve lower,1111,0.000000000000,0.000000000000
Bhattacharyya lower-bound coefficient,1111,0.220419999338,0.220419999338
small-branch margin lower bound,1111,0.001157308256,0.001157308256
endpoint loop cost,112:1,0.070043103282,0.070043103282
endpoint loop cost,112:2,0.070043103282,0.070043103282
endpoint loop cost,112:3,0.076098604787,0.076098604787
loop excess upper and local reserve lower,112,0.019778312306,0.022413692152
Bhattacharyya lower-bound coefficient,112,0.183683332782,0.183683332782
small-branch margin lower bound,112,0.023296734676,0.023296734676
endpoint loop cost,13:1,0.032679001244,0.032679001244
endpoint loop cost,13:2,0.043648538245,0.043648538245
loop excess upper and local reserve lower,13,0.000000000000,0.011438864052
Bhattacharyya lower-bound coefficient,13,0.110209999669,0.110209999669
small-branch margin lower bound,13,0.008699494539,0.008699494539
endpoint loop cost,22:1,0.074380324414,0.074380324414
endpoint loop cost,22:2,0.074380324414,0.074380324414
loop excess upper and local reserve lower,22,0.015504262168,0.028097060845
Bhattacharyya lower-bound coefficient,22,0.146946666226,0.146946666226
small-branch margin lower bound,22,0.045436161095,0.045436161095
entropy budget per mark,1111,0.058876062246,0.058876092976


==> anc/e3_three_view/rows.csv <==
check,lower_outward,upper_outward
degree 2 turn cap minus actual,0.000666666666,0.000666666667
degree 3 turn cap minus actual,0.001066970019,0.001066970020
degree 2 small-branch margin,0.000821723473,0.000821723474
degree 3 small-branch margin,0.001232585209,0.001232585210
degree 2 loop budget minus charge,0.025519173435,0.025519173436
degree 3 loop budget minus charge,0.017462808164,0.017462808165


==> anc/scripts/certify_d1_axial_conductance.py <==
"""Certify marked-edge costs of the axial square-root Gaussian core via conductances."""
import csv
import sys
from fractions import Fraction as F

from check_d1_equicorr_family import Interval, enclose, fmt
from d1_axial_tilt import _second_variance

R = F(-1, 3)
EDGE = F(-7, 9)
TAIL = F(1, 100000)
RIGHT = F(11, 90)  # delta=-29/90, overlapping the previous range
UNIT = 10**12
PANELS = 128
DEPTH = 12


def floor_int(x):
    return x.numerator*UNIT//x.denominator


def ceil_int(x):
    return -floor_int(-x)


def variance(left, right):
    if left:
        low = _second_variance(R, EDGE+left, F(1, 2)).lo
    else:
        # Positive subsolution of both increasing conditional-variance maps
        # even at the limiting (singular) covariance.
        low = F(3923, 10000)
        h = 1+low
        y = 1-2*R**2/(h+EDGE)
        assert 1-(R**2*(h-2*EDGE)+(1+y)*EDGE**2)/((1+y)*h-R**2) > low
        # At positive e, start at this subsolution. The first map increases
        # with s; both maps increase with every variance and with s<0.
    high = _second_variance(R, EDGE+right, F(1, 2)).hi
    z = Interval(low, high)
    y = Interval(1-2*R**2/(1+z.lo+EDGE+left), 1-2*R**2/(1+z.hi+EDGE+right))
    return y, z


def setup(lo, hi):
    s = Interval(EDGE+lo, EDGE+hi)
    e = Interval(lo, hi)
    y, z = variance(lo, hi)
    a, h = 1+y, 1+z
    d = a*(h+s)-2*R**2
    mix = (h-s)*d/8
    surplus = mix.log()-((1-s)*(1+s)*y*z**2).log()/2
    p2 = 4*R**2*y*z/(d**2)
    heavy = 2*z*(R**2-a*s)/((h-s)*d)
    light = p2/heavy
    assert 0 < light.lo <= light.hi < 1 and 0 < heavy.lo <= heavy.hi < 1
    weights = (light, heavy)
    c = tuple(x/(1-x**2) for x in weights)
    mu = 1-light/(1+light)-2*heavy/(1+heavy)
    w1 = (e/(1+s)).sqrt()
    w2 = ((1-s)*e/(1-R**2)).sqrt()
    # F=-log(w1)/2, and only its lower bound is needed at e=0.
    rate_lower = -enclose(w1.hi).log()/2
    cap = surplus+rate_lower if lo == 0 else surplus-w1.log()/2
    return y, z, surplus, cap, c, mu, w1, w2


def series(x, y):
    return x*y//(x+y)


def upper_costs(c, mu):
    """Integer lattice lower bounds for tree cavities, upper Riemann sums.

    c0 is light, c1 is heavy. The fixed lower ray bounds start a finite
    recursion, and survive all swap choices for the other two colors.
    """
    if mu.lo <= 0:
        raise ArithmeticError("split box until mass lower bound is positive")
    cl, ch = (floor_int(x.lo) for x in c)
    upper = tuple(ceil_int(x.hi) for x in c)
    mass = floor_int(mu.lo)
    n = PANELS
    totals = [0, 0]
    for j in range(n):
        tl, th = (x*j*j//(n*n) for x in (cl,ch))
        simple = min(tl, th)
        ray = min(cl, ch)*j*1000//(1415*n)
        hl = hh = max(mass, simple)
        vl = vh = max(mass, ray)
        for _ in range(DEPTH):
            fl, fh = series(tl, hl), series(th, hh)
            rl, rh = series(cl, vl), series(ch, vh)
            hl, hh = mass+2*fh, mass+fl+fh
            vl, vh = mass+rh+fh, mass+min(rl+fh, rh+fl)
        for i, (cx, v) in enumerate(zip(upper,(vl, vh))):
            if j == 0:
                # At t=0 the mass bound can be poor. Integrate
                # c/(2tc+min(c_i)*sqrt(t/2)) on this first panel.
                ray_charge = ceil_int((1+enclose(F(283*cx,100*n*min(cl,ch)))).log().hi)
                totals[i] += min(ray_charge, (cx*UNIT+n*n*v-1)//(n*n*v))
            else:
                # Integrand c/(2tc+V) rises with c and falls with V.
                numerator = cx*(2*j+1)*UNIT
                denominator = 2*j*j*cx+n*n*v
                totals[i] += (numerator+denominator-1)//denominator
    out = {}
    for i, (root, remaining) in enumerate(((c[0], (c[1],c[1])), (c[1],c))):
        for is_parallel in (False, True):
            den = mu+remaining[0]+remaining[1]
            if is_parallel:
                den += max(v.hi for v in remaining)
            giveback = (1+2*root/den).log()/2
            out[(i,is_parallel)] = enclose(F(totals[i],UNIT))-giveback
    return out


def margins(lo, hi):
    y, z, surplus, cap, c, mu, w1, w2 = setup(lo, hi)
    if lo == 0:
        assert hi == TAIL and c[0].hi < c[1].lo
        assert w2.hi < w1.hi and y.lo > w1.hi and z.lo > w2.hi
        # w2<=w1 follows pointwise from (1-s^2)/(1-r^2)<=1.
        cost = (1+enclose(F(283,100))*c[1]/c[0]).log()
        # Every nonempty path costs <=log 2 per binary pair.
        return {"T_minus_2F":surplus, "path_credit":-((4*enclose(w1.hi).sqrt()).log()),
                "marked_credit":cap-cost}
    credits = []
    for v,w in ((y,w1),(z,w2)):
        a = w/v
        if a.hi > 1:
            raise ArithmeticError("split the path variance enclosure")
        if a.lo <= 0 or w.hi > 1:
            raise ArithmeticError("invalid path ratio enclosure")
        # P_i-F-g_i. Combine logarithms before enclosing to reduce cancellation.
        val = ((1+a*w)**2*(1+w**2)*w1/(4*w**2*(1+a**2*w**2))).log()/2
        credits.append(val)
    charges = upper_costs(c, mu)
    ret = {"T_minus_2F":surplus, "path_1":credits[0], "path_2":credits[1]}
    for (i, parallel), val in charges.items():
        ret[f"mark_{i+1}_{'parallel' if parallel else 'simple'}"] = (
            cap-val+(credits[i] if parallel else 0))
    return ret


def certificates():
    for name, left, right in (("singular_end",F(0),TAIL),("interior",TAIL,RIGHT)):
        stack = [(left,right)]
        aggregate = {}
        total = 0
        while stack:
            a,b = stack.pop()
            try:
                vals = margins(a,b)
                ok = min(x.lo for x in vals.values()) > 0
            except (ArithmeticError, ValueError, AssertionError):
                ok = False
            if not ok:
                if a == 0 or b-a < F(1,10**10):
                    raise ArithmeticError(f"cannot certify {name} at {a},{b}")
                mid = (a+b)/2
                stack.extend(((a, mid),(mid,b)))
                continue
            for k,x in vals.items():
                if k in aggregate:
                    old = aggregate[k]
                    aggregate[k] = Interval(min(x.lo,old.lo),max(x.hi,old.hi))
                else:
                    aggregate[k] = x
            total += 1
        for k, v in aggregate.items():
            yield name,left,right,k,fmt(v.lo,False),fmt(v.hi,True),total


if __name__ == "__main__":
    writer=csv.writer(sys.stdout,lineterminator="\n")
    writer.writerow(("region","e_lo","e_hi","tested_minorant","lower_outward","upper_outward","cells"))
    writer.writerows(certificates())


==> anc/scripts/certify_e1_negative_endpoint_mass.py <==
"""Check the mass-retaining near-singular edge prices for three views."""

import csv
import sys
from fractions import Fraction as F

from check_d1_equicorr_family import correlation, enclose, fmt


def ray_conductance(mass, edge):
    cavity = (mass + edge + ((mass + edge)**2 + 4 * mass * edge).sqrt()) / 2
    side = mass + edge * cavity / (edge + cavity)
    return (side + (side**2 + 4 * side).sqrt()) / 2


def certify(lower, upper):
    lo, hi = enclose(lower), enclose(upper)
    mass_min = 1 / hi + 2 * hi - 3
    mass_max = 1 / lo + 2 * lo - 3
    rate = -(1 - 2 * lo).log() / 4 - ((1 + lo) * (1 - lo / 2)).log()
    delta = (1 - 2 * lo) * (2 - lo) / (2 * (1 + lo)**2)
    det_factor = (1 + delta)**2 / (4 * delta)
    ll = det_factor.log()
    support_budget = ll / 3 + 2 * (ll + 1 / det_factor - 1) / 27 - rate
    # The first integrand is decreasing in t and mu. Quadratic panels
    # place more endpoints near t=0. Use exact fractions for their lengths.
    count = 768
    tree_upper = F(0)
    for i in range(count):
        t = F(i, count)**2
        width = F(i + 1, count)**2 - t
        tree_upper += width / (ray_conductance(mass_min, enclose(t)).lo + 2 * t)
    # The subtracted finite-graph term is decreasing in mu.
    base_lower = (((5 + mass_max) / (3 + mass_max)).log() / 2).lo
    cost_upper = tree_upper - base_lower
    slack = min(support_budget.lo, rate.lo) - cost_upper
    assert slack > 0
    return cost_upper, slack


def main():
    writer = csv.writer(sys.stdout, lineterminator="\n")
    writer.writerow(("x_lo", "x_hi", "r_lo_outward", "r_hi_outward",
                     "charge_upper_outward", "gap_lower_outward"))
    endpoints = tuple(map(F, (".4987", ".4988", ".4990", ".4992",
                             ".4994", ".49949")))
    for lower, upper in zip(endpoints, endpoints[1:]):
        charge, gap = certify(lower, upper)
        writer.writerow((lower, upper, fmt(correlation(upper), False),
                         fmt(correlation(lower), True), fmt(charge, True), fmt(gap, False)))


if __name__ == "__main__":
    main()


==> anc/scripts/certify_e1_positive_mid.py <==
"""Check the two-variance tilt for positive three-view equicorrelations."""

import csv
import sys
from fractions import Fraction as F

from check_d1_equicorr_family import Interval, Jet, enclose, fmt


def main_gap(r, f, slope_long, slope_transverse, low_f, marked):
    long = -9 * r / 10 if slope_long else 0 * r - F(33, 50)
    transverse = 13 * r / 50 if slope_transverse else 0 * r + F(4, 25)
    rate = -((1 - r) * (1 + 2 * r) / (1 + r)).log() / 4
    ratio = (1 + 2 * r) / (1 - r) * (1 + f * transverse) / (1 + f * long)
    xi = (ratio - 1)**2 / (4 * ratio)
    mean = (4 + 2 * f) / 9
    pivot = 1 - 4 / (27 * mean)
    log_term = (1 + xi * pivot).log()
    tilt = ((1 + f * long).log() + 2 * (1 + f * transverse).log()
            + f * ((1 - long).log() + 2 * (1 - transverse).log())) / 2
    value = mean * log_term / (2 * pivot) + tilt - (1 + f) * rate
    if marked:
        marked_fraction = f if low_f else (1 + 3 * f) / 6
        mark_charge = 2 * (log_term - xi * pivot / (1 + xi * pivot)) / (27 * pivot**2)
        value -= marked_fraction * (mark_charge - rate / 2)
    return value


def lower_gap(r, f, long, transverse, low_f):
    lower = None
    for marked in (False, True):
        def evaluate(rr, ff):
            return main_gap(rr, ff, long, transverse, low_f, marked)

        direct = evaluate(r, f).lo
        if direct <= 0:
            r_mid = (r.lo + r.hi) / 2
            f_mid = (f.lo + f.hi) / 2
            center = evaluate(enclose(r_mid), enclose(f_mid)).lo
            r_gradient = evaluate(Jet(r, enclose(1)), Jet(f, enclose(0))).deriv
            f_gradient = evaluate(Jet(r, enclose(0)), Jet(f, enclose(1))).deriv
            derivative = (
                center
                - (r.hi - r_mid) * max(abs(r_gradient.lo), abs(r_gradient.hi))
                - (f.hi - f_mid) * max(abs(f_gradient.lo), abs(f_gradient.hi))
            )
            direct = max(direct, derivative)
        lower = direct if lower is None else min(lower, direct)
    return lower


def cover(r_lo, r_hi, f_lo, f_hi):
    long = r_hi <= F(11, 15)
    transverse = r_hi <= F(8, 13)
    low_f = f_hi <= F(1, 3)
    todo = [(r_lo, r_hi, f_lo, f_hi)]
    count = 0
    lower = F(1)
    while todo:
        a, b, c, d = todo.pop()
        try:
            bound = lower_gap(Interval(a, b), Interval(c, d), long, transverse, low_f)
        except ArithmeticError:
            bound = -1
        if bound > 0:
            lower = min(lower, bound)
            count += 1
        elif max(b - a, d - c) < F(1, 10**7):
            raise ArithmeticError(f"unresolved rectangle {(a, b, c, d)}")
        elif 2 * (b - a) >= d - c:
            mid = (a + b) / 2
            todo.extend([(a, mid, c, d), (mid, b, c, d)])
        else:
            mid = (c + d) / 2
            todo.extend([(a, b, c, mid), (a, b, mid, d)])
    return lower, count


def main():
    writer = csv.writer(sys.stdout, lineterminator="\n")
    writer.writerow(("r_lo", "r_hi", "f_lo", "f_hi", "gap_lower_outward", "closed_rectangles"))
    r_endpoints = (F(9, 20), F(8, 13), F(11, 15), F(7, 8))
    f_endpoints = (F(0), F(1, 3), F(1))
    for left, right in zip(r_endpoints, r_endpoints[1:]):
        for bottom, top in zip(f_endpoints, f_endpoints[1:]):
            bound, count = cover(left, right, bottom, top)
            writer.writerow((left, right, bottom, top, fmt(bound, False), count))


if __name__ == "__main__":
    main()


==> anc/scripts/check_d1_axial_band_middle.py <==
"""Two-dimensional certificate for the shoulders of the central axial rectangle."""

import csv
import sys
from fractions import Fraction as F

from check_d1_axial_recovery import largest, mark_cost, smallest
from check_d1_equicorr_family import Interval, enclose, fmt
from d1_axial_loops import axial_loop_bounds
from d1_axial_tilt import axial_tilt


RANGE = (F(-7, 20), F(-19, 60))


def anchor_one(loops, tilt, rate):
    return largest(loops["three2"], loops["double1"]-tilt["pair_rate1"]+rate,
                   loops["single2"]-tilt["pair_rate2"]+rate)


def margins(r, s):
    half = axial_tilt(r, s, F(1, 2))
    high = axial_tilt(r, s, F(2, 3))
    first, second = axial_loop_bounds(half), axial_loop_bounds(high)
    rate = smallest(high["rate"], high["cut1"], high["cut2"])
    cap = half["T"]-rate
    slack = 2*largest(0, high["rate"]-high["cut1"], high["rate"]-high["cut2"])
    c0 = mark_cost(first, half, rate)
    c1 = mark_cost(second, high, rate)
    old_overlap = largest(cap-rate, cap+slack-c1)
    old = smallest(cap-c0, old_overlap)
    # Anchor on view 1 for both tilts. The fraction of marks h/k is common.
    a0 = anchor_one(first, half, rate)
    a1 = anchor_one(second, high, rate)
    common = smallest(cap-a0, (rate-a0)*slack-largest(0, rate-cap)*largest(0, a1-cap))
    return {
        "intrinsic_both":smallest(first["intrinsic"], second["intrinsic"]),
        "contraction_both":smallest(first["contraction"], second["contraction"]),
        "positive_scale":cap, "budget":largest(old, common),
    }, old, old_overlap, common


def certify(name, parameter, low, high):
    pending = [(RANGE, (low, high))]
    minimum, maximum = {}, {}
    passed = common = 0
    while pending:
        rb, vb = pending.pop()
        r, v = Interval(*rb), Interval(*vb)
        s = 2*r*r - 1 + v if parameter == "e" else v
        try:
            values, old, _, _ = margins(r, s)
            ok = all(value.lo > 0 for value in values.values())
        except (ValueError, ArithmeticError):
            ok = False
        if not ok:
            rw, vw = rb[1]-rb[0], vb[1]-vb[0]
            if max(rw, vw) < F(1, 10**9):
                raise ArithmeticError(f"unresolved {name}, {rb}, {vb}")
            if rw >= vw:
                mid = sum(rb)/2
                pending.extend([((rb[0], mid), vb), ((mid, rb[1]), vb)])
            else:
                mid = sum(vb)/2
                pending.extend([(rb, (vb[0], mid)), (rb, (mid, vb[1]))])
            continue
        passed += 1
        common += int(old.lo <= 0)
        for key, value in values.items():
            minimum[key] = min(minimum.get(key, value.lo), value.lo)
            maximum[key] = max(maximum.get(key, value.hi), value.hi)
    for key, value in minimum.items():
        yield (name, *RANGE, parameter, low, high, key, fmt(value, False),
               fmt(maximum[key], True), passed, common)


def witness():
    r, delta = F(-7, 20), F(-13, 50)
    _, _, old_overlap, common = margins(enclose(r), enclose(r+delta))
    assert old_overlap.hi < 0 < common.lo
    for name, value in (("original_scale_overlap", old_overlap),
                        ("shared_mark_margin", common)):
        yield ("witness", r, r, "delta", delta, delta, name,
               fmt(value.lo, False), fmt(value.hi, True), 1, 1)


def certificates():
    yield from certify("negative", "e", F(131, 1000), F(8, 25))
    yield from certify("positive", "s", F(-19, 100), F(43, 100))
    yield from witness()


if __name__ == "__main__":
    writer = csv.writer(sys.stdout, lineterminator="\n")
    writer.writerow(("region", "r_lo", "r_hi", "coordinate", "lo", "hi",
                     "test", "bound_lo", "bound_hi", "cells", "using_shared_marks"))
    writer.writerows(certificates())


==> anc/scripts/check_d1_axial_band_resistance.py <==
"""Two-color resistance costs on a continuous band of axial covariances."""

import csv
import sys
from fractions import Fraction as F

from check_d1_axial_resistance import series
from check_d1_equicorr_family import Interval, enclose, fmt
from d1_axial_band_half import half_bonus


T_LO, T_HI = F(19, 60), F(7, 20)  # t = -r
DELTA_JOIN = F(-61, 200)
TAIL = F(1, 200000)
RECTANGLE = F(1, 10)
PANELS = 16


def end_e(t):
    return 1-t-2*t*t+DELTA_JOIN


def quantities(u, e):
    x = 1-2*u-e
    return x*(u+x)/(u*(1+x)), 2*x*e/(u*(1+x))


def geometry(t, e):
    u = Interval(t.lo**2, t.hi**2)
    xmin = 1-2*u.hi-e.hi
    assert xmin > t.hi and xmin*(1+xmin) > e.hi
    # Q is decreasing in both u,e. M decreases in u and increases in e.
    q_lower = quantities(u.hi, e.hi)[0]
    q_upper = quantities(u.lo, e.lo)[0]
    m_lower = quantities(u.hi, e.lo)[1]
    m_upper = quantities(u.lo, e.hi)[1]
    assert q_lower >= 1
    return u, q_lower, q_upper, m_lower, m_upper


def charges(qlo, qhi, mlo, mhi):
    """Upper bound each charge, using monotonicity in each conductance."""
    b = mlo*(mlo+2*qlo)
    a = mlo+1+qlo
    gp = (b+enclose(b*b+4*a*b).sqrt())/(2*a)
    gq = mlo+series(1, gp)
    g0 = gp+series(1, gp)
    c_light = ((1+2/gp).log()-enclose(1+2/(mhi+3*qhi)).log())/2
    c_heavy = -enclose(1+2*qlo/(mhi+2*qlo+1)).log()/2
    for j in range(PANELS):
        f = F(j, PANELS)
        side = series(f*qlo, g0)
        cavity = mlo+series(1, gp+side)+series(qlo, gq+side)
        c_heavy += (1+(2*qhi/PANELS)/(2*f*qhi+cavity)).log()/2
    return c_light.hi, c_heavy.hi


def margins(t, e):
    u, qlo, qhi, mlo, mhi = geometry(t, e)
    bonus = half_bonus(u, e).lo
    half_cut = enclose(1+2*u.lo/e.hi).log().lo/4
    if e.lo == 0:
        uniform = (1+2*enclose(2).sqrt()*qhi).log().hi
        return {"T_minus_2F": bonus, "near_end_F_minus_uniform": half_cut-uniform}
    light, heavy = charges(qlo, qhi, mlo, mhi)
    return {"T_minus_2F": bonus, "budget_minus_color1": half_cut+bonus-light,
            "budget_minus_color3": half_cut+bonus-heavy}


def e_box(region, t, v):
    if region == "seam":
        # v parametrizes e = 1/10 + v*(end_e(t)-1/10). The seam is curved
        # in (t,e) and is the single constant delta=-61/200 in (r,delta).
        return Interval(RECTANGLE+v.lo*(end_e(t.hi)-RECTANGLE),
                        RECTANGLE+v.hi*(end_e(t.lo)-RECTANGLE))
    return v


def certify(region, v0, v1):
    work = [(Interval(T_LO, T_HI), Interval(v0, v1))]
    minima = {}
    cells = 0
    while work:
        t, v = work.pop()
        e = e_box(region, t, v)
        lower = margins(t, e)
        if min(lower.values()) > 0:
            cells += 1
            for key, value in lower.items():
                minima[key] = min(minima.get(key, value), value)
            continue
        # Small e is best treated on a relative scale: F and the tree
        # charge both vary logarithmically near the singular boundary.
        t_width = t.hi-t.lo
        if region == "seam":
            v_weight = end_e(T_LO)-RECTANGLE
        elif e.lo > 0:
            v_weight = F(1, 5)/e.hi
        else:
            v_weight = 0
        on_t = t_width >= (v.hi-v.lo)*v_weight
        if on_t:
            assert t_width > F(1, 10**10), (t, v, lower)
            mid = (t.lo+t.hi)/2
            work.extend(((Interval(t.lo, mid), v), (Interval(mid, t.hi), v)))
        else:
            assert v.hi-v.lo > F(1, 10**12), (t, v, lower)
            mid = (v.lo+v.hi)/2
            work.extend(((t, Interval(v.lo, mid)), (t, Interval(mid, v.hi))))
    for key, value in minima.items():
        yield -T_HI, -T_LO, region, v0, v1, key, fmt(value, False), cells


if __name__ == "__main__":
    writer = csv.writer(sys.stdout, lineterminator="\n")
    writer.writerow(("r_lower", "r_upper", "region", "v_lower", "v_upper",
                     "test", "certified_lower", "cells"))
    assert end_e(T_HI) == RECTANGLE < end_e(T_LO)
    writer.writerows(certify("tail", F(0), TAIL))
    knots = [TAIL, F(1, 10000), F(1, 1000), F(1, 100), RECTANGLE]
    for left, right in zip(knots, knots[1:]):
        writer.writerows(certify("rectangle", left, right))
    writer.writerows(certify("seam", F(0), F(1)))


==> anc/scripts/check_d1_axial_band_short.py <==
"""Four- and six-cycle budgets on the moving negative seam of the axial family."""

import csv
import sys
from fractions import Fraction as F

from check_d1_equicorr_family import Interval, fmt
from d1_axial_band_half import half_bonus
from d1_axial_short_colors import axial_weights, colored_short
from d1_axial_tilt import axial_tilt


def margins(r, e):
    u = r*r
    s = 2*u+e-1
    assert s.hi < r.lo < 0
    bonus = half_bonus(u, e)
    cut = (1+2*u/e).log()/4
    half = axial_tilt(r, s, F(1, 2))
    weights, norm = axial_weights(half)
    if norm.hi >= 1:
        raise ArithmeticError("split before summing the geometric tail")
    # The block norm dominates the intrinsic turns (unit incident messages
    # are allowed); positivity also follows directly from C=I-N positive definite.
    returns = colored_short(weights, norm)
    extra1, extra2 = half["pair_rate1"]-cut, half["pair_rate2"]-cut
    credits = {"TT": 0, "TB": extra2/2, "BB": extra2, "DD": extra1}
    values = {name: cut+bonus+credits[name]-(1+total).log()
              for name, total in returns.items()}
    values.update(half_minus_twice_cut=bonus, norm_margin=1-norm)
    return values


def certificate():
    rlo, rhi = F(-7, 20), F(-19, 60)
    elo, ehi = F(1, 10), F(131, 1000)
    pending = [(rlo, rhi, elo, ehi)]
    hull = {}
    count = 0
    while pending:
        a, b, c, d = pending.pop()
        try:
            values = margins(Interval(a, b), Interval(c, d))
            passes = all(value.lo > 0 for value in values.values())
        except (ArithmeticError, ValueError):
            passes = False
        if passes:
            count += 1
            for key, value in values.items():
                prior = hull.get(key, value)
                hull[key] = Interval(min(prior.lo, value.lo), max(prior.hi, value.hi))
        elif max(b-a, d-c) < F(1, 10**8):
            raise ArithmeticError(f"uncertified rectangle {(a, b, c, d)}")
        elif b-a > d-c:
            mid = (a+b)/2
            pending.extend([(a, mid, c, d), (mid, b, c, d)])
        else:
            mid = (c+d)/2
            pending.extend([(a, b, c, mid), (a, b, mid, d)])
    for key, value in hull.items():
        yield rlo, rhi, elo, ehi, key, count, fmt(value.lo, False), fmt(value.hi, True)


if __name__ == "__main__":
    writer = csv.writer(sys.stdout, lineterminator="\n")
    writer.writerow(("r_lower", "r_upper", "e_lower", "e_upper", "margin",
                     "boxes", "lower_outward", "upper_outward"))
    writer.writerows(certificate())


==> anc/scripts/check_d1_axial_fortieth_positive.py <==
"""Cover both new wings from e=1/3 to the positive-definite upper end."""

import csv
import sys
from fractions import Fraction as F

from check_d1_axial_recovery import REQUIRED, positive_hull


WINGS = (("left", F(-43, 120), F(-53, 150)),
         ("right", F(-47, 150), F(-37, 120)))
PAIR_START = F(4, 5)


def delta_at_exit(r):
    return 2*r*r-r-F(2, 3)


def certificates():
    for side, rlo, rhi in WINGS:
        # delta_at_exit decreases in r. A constant lower endpoint covers
        # every individual e=1/3 join, including both vertical boundaries.
        lower, upper = delta_at_exit(rhi), delta_at_exit(rlo)
        assert lower <= upper < PAIR_START and PAIR_START < 1-rhi
        yield from positive_hull(side, (rlo, rhi), (lower, PAIR_START),
                                 [(key, 1) for key in REQUIRED])
        yield (side, rlo, rhi, lower, PAIR_START, "delta_at_e_one_third",
               "exact_range", "", lower, upper, 1)

    rlo, rhi = WINGS[0][1], WINGS[-1][2]
    smin = rlo+PAIR_START
    gap = smin*smin*(1+smin)-2*rlo*rlo
    assert smin > 0 and gap > 0
    yield ("both", rlo, rhi, PAIR_START, "", "pair_information_order",
           "exact_lower", 1, gap, "", 1)


if __name__ == "__main__":
    writer = csv.writer(sys.stdout, lineterminator="\n")
    writer.writerow(("region", "r_lo", "r_hi", "delta_lo", "delta_hi", "quantity",
                     "checked", "sign", "lower", "upper", "cells"))
    writer.writerows(certificates())


==> anc/scripts/check_d1_axial_fortieth_resistance.py <==
"""Finite resistance cover at the moving singular end of the two 1/40 wings."""

import csv
import sys
from fractions import Fraction as F

from check_d1_axial_band_resistance import geometry
from check_d1_axial_outer_resistance import TAIL, certificate, outer_margins
from check_d1_equicorr_family import Interval, enclose, fmt
from d1_axial_band_half import half_bonus


def rows():
    strips = [
        ("left", F(53, 150), F(43, 120), F(19, 200)),
        ("right", F(37, 120), F(47, 150), F(3, 25)),
    ]
    for label, t_lo, t_hi, end in strips:
        knots = [F(0), TAIL, F(1, 10000), F(1, 1000), F(1, 100), end]
        for e_lo, e_hi in zip(knots, knots[1:]):
            for name, rlo, rhi, elo, ehi, margin, lower, cells in certificate(
                label, t_lo, t_hi, e_lo, e_hi
            ):
                yield name, rlo, rhi, elo, ehi, margin, lower, "", cells

    # On the open singular tail, also test (26) itself. For t=-r and M=e*m,
    # v=g/sqrt(e) >= sqrt(2*m*Q/(M+1+Q)). Take the larger base denominator
    # and omit the parallel stub to dominate both light-root costs.
    e = Interval(F(0), TAIL)
    for i in range(5):
        t = Interval(F(53, 150)+F(i, 1000), F(53, 150)+F(i+1, 1000))
        u, qlo, qhi, _, mhi = geometry(t, e)
        x = 1-2*u-e
        scaled_mass = 2*x/(u*(1+x))
        v = enclose(2*scaled_mass.lo*qlo/(mhi+1+qhi)).sqrt()
        base_factor = 1+2/(mhi+3*qhi)
        gap = half_bonus(u, e) + (
            enclose(2*u.lo).sqrt()*base_factor/(enclose(TAIL).sqrt()+2/v)
        ).log()/2
        assert gap.lo > 0
        yield ("left_tail_light", -t.hi, -t.lo, e.lo, e.hi,
               "budget_minus_both_light_even_without_stub", fmt(gap.lo, False), "", 1)

    # Prove strict decrease immediately beyond the seam. The positive root
    # of the cubic is the unique interior minimizer in this parameter box.
    t = F(43, 120)
    band = Interval(F(19, 200), F(12, 125))
    d = 2*t*t+band
    a = 2-d

    def cubic(z):
        return 2*z**3+(d+band)*z**2-a*(d+band)*z-2*a*d*band

    z = Interval(F(57, 100), F(59, 100))
    assert cubic(z.lo).hi < 0 < cubic(z.hi).lo
    derivative = (-2/(z+a)+1/(z+d)+1/(z+band)+1/a-1/d)/2
    assert derivative.hi < 0
    yield ("left_transition", -t, -t, band.lo, band.hi, "d(T_minus_2F)/de",
           fmt(derivative.lo, False), fmt(derivative.hi, True), 1)

    # Bracket the first sign change to 1e-8 in e.
    lo, hi = F(9599086, 10**8), F(9599087, 10**8)
    for e in (lo, hi):
        bonus = half_bonus(t*t, e)
        if e == lo:
            assert bonus.lo > 0
        else:
            assert bonus.hi < 0
        yield ("left_witness", -t, -t, e, e, "T_minus_2F",
               fmt(bonus.lo, False), fmt(bonus.hi, True), 1)
    # Each charge remains strictly below T-F on the full transition box.
    for key, bound in outer_margins(enclose(t), band).items():
        if key != "T_minus_2F":
            assert bound > 0
            yield ("left_transition", -t, -t, band.lo, band.hi, key,
                   fmt(bound, False), "", 1)


if __name__ == "__main__":
    writer = csv.writer(sys.stdout, lineterminator="\n")
    writer.writerow(("strip", "r_lo", "r_hi", "e_lo", "e_hi", "margin",
                     "lower_outward", "upper_outward", "cells"))
    writer.writerows(rows())


==> anc/scripts/check_d1_axial_forty_middle.py <==
"""Certify the common-marker test on the two new axial shoulders at radius 1/40."""

import csv
import sys
from fractions import Fraction as F

from check_d1_axial_band_middle import anchor_one, margins as two_step_tests
from check_d1_axial_outer_middle import certify, colored_margins
from check_d1_axial_recovery import smallest
from check_d1_equicorr_family import enclose, fmt
from d1_axial_loops import axial_loop_bounds
from d1_axial_tilt import axial_tilt


LEFT = (F(-43, 120), F(-53, 150))
RIGHT = (F(-47, 150), F(-37, 120))


def certificates():
    yield from certify("left_colored", LEFT, (F(21, 200), F(9, 50)), True)
    yield from certify("left_two_step", LEFT, (F(9, 50), F(1, 3)), False)
    yield from certify("right_two_step", RIGHT, (F(3, 25), F(1, 3)), False)

    # At this exact point the half decoder cannot absorb every candidate size.
    # Compare the older two-step envelope to the colored half-tilt charge,
    # keeping the anchor, high decoder, and density criterion fixed.
    r, e = LEFT[0], F(3, 25)
    ri, si = enclose(r), enclose(2*r*r-1+e)
    half, high = axial_tilt(ri, si, F(1, 2)), axial_tilt(ri, si, F(2, 3))
    rate = smallest(high["rate"], high["cut1"], high["cut2"])
    scale = half["T"] - 2*rate
    old, _, _, common = two_step_tests(ri, si)
    colored = colored_margins(ri, si)
    assert scale.hi < 0 and old["budget"].hi < 0 and common.hi < 0
    assert all(val.lo > 0 for val in colored.values())
    for key, value in (("T_half_minus_2L", scale), ("two_step_combined", old["budget"]),
                       ("two_step_common", common), *colored.items()):
        yield ("left_witness", r, r, e, e, key, fmt(value.lo, False),
               fmt(value.hi, True), 1)


    yield from density_witness()


def density_witness():
    # The old half budget already passes here; the density test alone fails.
    r, e = LEFT[0], F(3, 20)
    ri, si = enclose(r), enclose(2*r*r-1+e)
    half, high = axial_tilt(ri, si, F(1, 2)), axial_tilt(ri, si, F(2, 3))
    rate = smallest(high["rate"], high["cut1"], high["cut2"])
    cap = half["T"]-rate
    half_margin = cap-anchor_one(axial_loop_bounds(half), half, rate)
    old, _, _, common = two_step_tests(ri, si)
    colored = colored_margins(ri, si)
    assert (cap-rate).hi < 0 and half_margin.lo > 0 and old["budget"].hi < 0
    assert common.hi < 0 and all(val.lo > 0 for val in colored.values())
    for key, value in (("T_half_minus_2L", cap-rate), ("old_half_net", half_margin),
                       ("old_density", common), ("colored_half_net", colored["half_net_margin"]),
                       ("colored_density", colored["shared_density_test"])):
        yield ("density_witness", r, r, e, e, key, fmt(value.lo, False),
               fmt(value.hi, True), 1)


if __name__ == "__main__":
    writer = csv.writer(sys.stdout, lineterminator="\n")
    writer.writerow(("region", "r_lo", "r_hi", "e_lo", "e_hi", "test",
                     "lower_outward", "upper_outward", "cells"))
    writer.writerows(certificates())


==> anc/scripts/check_d1_axial_forty_seam.py <==
"""Intermediate trivalent tilt in the narrow seam of the left outer strip."""

import csv
import sys
from fractions import Fraction as F

from check_d1_axial_band_middle import anchor_one
from check_d1_axial_recovery import largest, smallest
from check_d1_equicorr_family import Interval, enclose, fmt
from d1_axial_band_half import half_bonus
from d1_axial_loops import axial_loop_bounds
from d1_axial_short_colors import axial_weights, colored_short
from d1_axial_tilt import axial_tilt


R_RANGE = (F(-43, 120), F(-53, 150))
E_RANGE = (F(19, 200), F(21, 200))
ALPHA = F(11, 20)


def margins(r, e):
    s = 2*r*r-1+e
    assert r.hi < 0 and s.hi < 0
    half = axial_tilt(r, s, F(1, 2))
    mid = axial_tilt(r, s, ALPHA)
    high = axial_tilt(r, s, F(2, 3))
    rate = smallest(high["rate"], high["cut1"], high["cut2"])
    weights, norm = axial_weights(half)
    if norm.hi >= 1:
        raise ArithmeticError("half-tilt tail needs contraction")
    extra1 = half["pair_rate1"]-rate
    extra2 = half["pair_rate2"]-rate
    credits = {"TT": 0, "TB": extra2/2, "BB": extra2, "DD": extra1}
    a0 = largest(*[(1+total).log()-credits[kind]
                   for kind, total in colored_short(weights, norm).items()])
    loops = axial_loop_bounds(mid)
    a_mid = anchor_one(loops, mid, rate)
    # T_half-2F <= T_half-2L, as F is the view-one half cut.
    floor = half_bonus(r*r, e)
    cap = largest(half["T"]-rate, rate+floor)
    shortfall = largest(0, smallest(2*rate-half["T"], -floor))
    surplus = mid["T"]-2*rate
    product = (rate-a0)*surplus-shortfall*largest(0, a_mid-cap)
    return {"half_contraction": 1-norm, "mid_contraction": loops["contraction"],
            "half_net": cap-a0, "rate_net": rate-a0, "mid_surplus": surplus,
            "shared_mark_product": product}


def rows():
    pending = [(R_RANGE, E_RANGE)]
    hulls = {}
    cells = 0
    while pending:
        rb, eb = pending.pop()
        try:
            values = margins(Interval(*rb), Interval(*eb))
            passed = all(v.lo > 0 for v in values.values())
        except (ValueError, ArithmeticError):
            passed = False
        if passed:
            cells += 1
            for key, value in values.items():
                old = hulls.get(key, value)
                hulls[key] = Interval(min(old.lo, value.lo), max(old.hi, value.hi))
            continue
        if max(rb[1]-rb[0], eb[1]-eb[0]) < F(1, 10**8):
            raise ArithmeticError(("unresolved", rb, eb))
        if rb[1]-rb[0] >= eb[1]-eb[0]:
            center = sum(rb)/2
            pending.extend([((rb[0], center), eb), ((center, rb[1]), eb)])
        else:
            center = sum(eb)/2
            pending.extend([(rb, (eb[0], center)), (rb, (center, eb[1]))])
    for key, value in hulls.items():
        yield ("left_seam", *R_RANGE, *E_RANGE, ALPHA, key,
               fmt(value.lo, False), fmt(value.hi, True), cells)

    r, e = R_RANGE[0], F(1, 10)
    values = margins(enclose(r), enclose(e))
    s = 2*r*r-1+e
    old = axial_tilt(r, s, F(2, 3))
    rate = smallest(old["rate"], old["cut1"], old["cut2"])
    half_gap = axial_tilt(r, s, F(1, 2))["T"]-2*rate
    _, old_norm = axial_weights(old)
    assert half_gap.hi < 0 and old_norm.lo > 1 and values["shared_mark_product"].lo > 0
    for alpha, key, value in [(F(1, 2), "half_minus_twice_rate", half_gap),
                              (F(2, 3), "old_contraction", 1-old_norm),
                              (ALPHA, "shared_mark_product", values["shared_mark_product"])]:
        yield ("point", r, r, e, e, alpha, key, fmt(value.lo, False),
               fmt(value.hi, True), 1)


if __name__ == "__main__":
    writer = csv.writer(sys.stdout, lineterminator="\n")
    writer.writerow(("region", "r_lo", "r_hi", "e_lo", "e_hi", "alpha", "test",
                     "lower_outward", "upper_outward", "cells"))
    writer.writerows(rows())


==> anc/scripts/check_d1_axial_half_budget.py <==
"""Exact square-root budget on 0 <= e = delta + 4/9 <= 1/8."""

import csv
import sys
from fractions import Fraction as F
from math import comb


def polynomial(e, z):
    a, b = F(16, 9) - e, F(2, 9) + e
    target = F(581, 500) - F(91, 100) * e
    return (z+a)**2 * (z+b) * (z+e) - 16*a*b*target*z**2


def bernstein(values):
    """Recover degree-four Bernstein coefficients from five equidistant values."""
    nodes = [F(j, 4) for j in range(5)]
    system = [[comb(4, k)*x**k*(1-x)**(4-k) for k in range(5)] + [v]
              for x, v in zip(nodes, values)]
    for i in range(5):
        pivot = system[i][i]
        assert pivot
        system[i] = [entry / pivot for entry in system[i]]
        for j in range(5):
            if j != i:
                scale = system[j][i]
                system[j] = [a-scale*b for a, b in zip(system[j], system[i])]
    return [row[-1] for row in system]


def coefficients(e0, e1, z0, z1):
    grid = [[polynomial(e0 + (e1-e0)*i/4, z0 + (z1-z0)*j/4)
             for j in range(5)] for i in range(5)]
    along_z = [bernstein(row) for row in grid]
    return [c for column in zip(*along_z) for c in bernstein(column)]


def cover(e0, e1, z0, z1, depth=0):
    bounds = coefficients(e0, e1, z0, z1)
    if min(bounds) >= 0:
        yield e0, e1, z0, z1, min(bounds), max(bounds)
        return
    assert depth < 10
    zm = (z0+z1)/2
    yield from cover(e0, e1, z0, zm, depth+1)
    yield from cover(e0, e1, zm, z1, depth+1)


if __name__ == "__main__":
    writer = csv.writer(sys.stdout, lineterminator="\n")
    writer.writerow(("e_lower", "e_upper", "z_lower", "z_upper",
                     "min_bernstein_coefficient", "max_bernstein_coefficient"))
    for i in range(4):
        writer.writerows(cover(F(i, 32), F(i+1, 32), F(0), F(1)))


==> anc/scripts/check_d1_axial_outer_middle.py <==
"""Common-marker budgets on the negative shoulders of the two outer strips."""

import csv
import sys
from fractions import Fraction as F

from check_d1_axial_band_middle import anchor_one, margins as two_step_tests
from check_d1_axial_recovery import largest, smallest
from check_d1_equicorr_family import Interval, enclose, fmt
from d1_axial_loops import axial_loop_bounds
from d1_axial_short_colors import axial_weights, colored_short
from d1_axial_tilt import axial_tilt


LEFT = (F(-53, 150), F(-7, 20))
RIGHT = (F(-19, 60), F(-47, 150))


def colored_margins(r, s):
    half = axial_tilt(r, s, F(1, 2))
    high = axial_tilt(r, s, F(2, 3))
    rate = smallest(high["rate"], high["cut1"], high["cut2"])
    cap = half["T"]-rate
    surplus = 2*largest(0, high["rate"]-high["cut1"], high["rate"]-high["cut2"])
    weights, norm = axial_weights(half)
    if norm.hi >= 1:
        raise ArithmeticError("subdivide before bounding the half-tilt tail")
    loops = colored_short(weights, norm)
    extra1 = half["pair_rate1"]-rate
    extra2 = half["pair_rate2"]-rate
    credits = {"TT": 0, "TB": extra2/2, "BB": extra2, "DD": extra1}
    cost0 = largest(*[(1+total).log()-credits[kind] for kind, total in loops.items()])
    high_loops = axial_loop_bounds(high)
    cost1 = anchor_one(high_loops, high, rate)
    density = ((rate-cost0)*surplus
               -largest(0, rate-cap)*largest(0, cost1-cap))
    # Here all intrinsic trivalent turns are negative, so the positive
    # definite tilted correlation matrix C=I-N gives rho(N)<1.
    assert s.hi < 0 and r.hi < 0
    return {"contraction_both": smallest(1-norm, high_loops["contraction"]),
            "positive_scale": cap, "half_net_margin": cap-cost0,
            "shared_density_test": largest(cap-rate, density)}


def certify(name, r_range, e_range, colored):
    pending = [(r_range, e_range)]
    minimum, maximum = {}, {}
    cells = 0
    while pending:
        rb, eb = pending.pop()
        r, e = Interval(*rb), Interval(*eb)
        s = 2*r*r-1+e
        try:
            values = colored_margins(r, s) if colored else two_step_tests(r, s)[0]
            passed = all(val.lo > 0 for val in values.values())
        except (ArithmeticError, ValueError):
            passed = False
        if passed:
            cells += 1
            for key, val in values.items():
                minimum[key] = min(minimum.get(key, val.lo), val.lo)
                maximum[key] = max(maximum.get(key, val.hi), val.hi)
        elif max(rb[1]-rb[0], eb[1]-eb[0]) < F(1, 10**8):
            raise ArithmeticError(f"uncertified rectangle {rb}, {eb}")
        elif rb[1]-rb[0] > eb[1]-eb[0]:
            mid = sum(rb)/2
            pending.extend([((rb[0], mid), eb), ((mid, rb[1]), eb)])
        else:
            mid = sum(eb)/2
            pending.extend([(rb, (eb[0], mid)), (rb, (mid, eb[1]))])
    for key in minimum:
        yield (name, *r_range, *e_range, key, fmt(minimum[key], False),
               fmt(maximum[key], True), cells)


def certificates():
    yield from certify("left_colored", LEFT, (F(11, 100), F(17, 100)), True)
    yield from certify("left_two_step", LEFT, (F(17, 100), F(1, 3)), False)
    yield from certify("right_two_step", RIGHT, (F(3, 25), F(1, 3)), False)
    r, e = LEFT[0], F(7, 50)
    s = 2*r*r-1+e
    rb, sb = enclose(r), enclose(s)
    half, high = axial_tilt(rb, sb, F(1, 2)), axial_tilt(rb, sb, F(2, 3))
    rate = smallest(high["rate"], high["cut1"], high["cut2"])
    cap = half["T"]-rate
    half_old = cap-anchor_one(axial_loop_bounds(half), half, rate)
    old_values, _, _, old_common = two_step_tests(rb, sb)
    new = colored_margins(rb, sb)
    assert half_old.lo > 0 and old_values["budget"].hi < 0 and old_common.hi < 0
    assert (cap-rate).hi < 0 and min(val.lo for val in new.values()) > 0
    for key, val in (("half_minus_twice_rate", cap-rate), ("two_step_half_net", half_old),
                     ("two_step_common", old_common), *new.items()):
        yield ("left_witness", r, r, e, e, key, fmt(val.lo, False), fmt(val.hi, True), 1)


if __name__ == "__main__":
    writer = csv.writer(sys.stdout, lineterminator="\n")
    writer.writerow(("region", "r_lo", "r_hi", "e_lo", "e_hi", "test",
                     "lower_outward", "upper_outward", "cells"))
    writer.writerows(certificates())


==> anc/scripts/check_d1_axial_outer_positive.py <==
"""Certify the positive shoulders and exact joins of the 1/50 axial band."""

import csv
import sys
from fractions import Fraction as F

from check_d1_axial_recovery import REQUIRED, positive_hull


OUTER_R = (F(-53, 150), F(-47, 150))
WINGS = (("left", OUTER_R[0], F(-7, 20)),
         ("right", F(-19, 60), OUTER_R[1]))
DELTA_RECTANGLE = F(1, 6)
DELTA_PAIR = F(4, 5)


def certificates():
    for side, rlo, rhi in WINGS:
        conditions = [(key, 1) for key in REQUIRED]
        yield from positive_hull(side, (rlo, rhi), (DELTA_RECTANGLE, DELTA_PAIR),
                                 conditions)

    rlo, rhi = OUTER_R
    # At the negative-shoulder exit e=1/3, delta decreases with r<0.
    def negative_exit(r):
        return 2*r*r-r-F(2, 3)

    s_min = rlo + DELTA_PAIR
    assert s_min > 0
    checks = (
        ("rectangle_above_lower_join", negative_exit(rhi)+DELTA_RECTANGLE),
        ("rectangle_below_upper_join", DELTA_RECTANGLE-negative_exit(rlo)),
        ("pair_information_order", s_min*s_min*(1+s_min)-2*rlo*rlo),
    )
    for key, margin in checks:
        assert margin > 0
        yield ("exact_join", rlo, rhi, "", "", key, "value", 1, margin, margin, 1)


if __name__ == "__main__":
    writer = csv.writer(sys.stdout, lineterminator="\n")
    writer.writerow(("region", "r_lo", "r_hi", "delta_lo", "delta_hi", "quantity",
                     "checked", "sign", "lower", "upper", "cells"))
    writer.writerows(certificates())


==> anc/scripts/check_d1_axial_outer_resistance.py <==
"""Certify the singular end on each new r strip, keeping parallel-edge geometry."""

import csv
import sys
from fractions import Fraction as F

from check_d1_axial_band_resistance import TAIL, charges, geometry, margins
from check_d1_axial_resistance import series
from check_d1_equicorr_family import Interval, enclose, fmt
from d1_axial_band_half import half_bonus


def light_charges(q_low, q_high, mass_low, mass_high):
    """Bound the two light-root cases by monotonicity of the subcircuits."""
    b = mass_low*(mass_low+2*q_low)
    a = mass_low+1+q_low
    ray = (b+enclose(b*b+4*a*b).sqrt())/(2*a)
    side = series(q_low, mass_low)
    unequal = 2*series(ray, ray+side)
    # With a retained parallel heavy edge, at least one end has an extra stub.
    parallel = ((1+2/unequal).log()-enclose(1+2/(mass_high+3*q_high)).log())/2
    # Otherwise the non-root edges only run from a trial pole to zero voltage.
    ordinary = ((1+2/ray).log()-enclose(1+2/(mass_high+2*q_high)).log())/2
    return ordinary.hi, parallel.hi


def outer_margins(t, e):
    if e.lo == 0:
        return margins(t, e)
    u, qlo, qhi, mlo, mhi = geometry(t, e)
    bonus = half_bonus(u, e).lo
    budget = bonus + enclose(1+2*u.lo/e.hi).log().lo/4
    ordinary, parallel = light_charges(qlo, qhi, mlo, mhi)
    _, heavy = charges(qlo, qhi, mlo, mhi)
    return {"T_minus_2F": bonus, "budget_minus_color1_ordinary": budget-ordinary,
            "budget_minus_color1_parallel": budget-parallel,
            "budget_minus_color3": budget-heavy}


def certificate(name, tlo, thi, elo, ehi):
    pending = [(Interval(tlo, thi), Interval(elo, ehi))]
    bound = outer_margins if name == "left" else margins
    minima = {}
    cells = 0
    while pending:
        t, e = pending.pop()
        values = bound(t, e)
        if min(values.values()) > 0:
            cells += 1
            for key, value in values.items():
                minima[key] = min(value, minima.get(key, value))
            continue
        if e.lo == 0 or max(t.hi-t.lo, e.hi-e.lo) < F(1, 10**10):
            raise ArithmeticError(f"unresolved resistance box: {t}, {e}")
        if t.hi-t.lo > (e.hi-e.lo)/(5*e.hi):
            mid = (t.lo+t.hi)/2
            pending.extend(((Interval(t.lo, mid), e), (Interval(mid, t.hi), e)))
        else:
            mid = (e.lo+e.hi)/2
            pending.extend(((t, Interval(e.lo, mid)), (t, Interval(mid, e.hi))))
    for key, value in minima.items():
        yield name, -thi, -tlo, elo, ehi, key, fmt(value, False), cells


def witness():
    t, e = enclose(F(53, 150)), enclose(F(11, 100))
    u, qlo, qhi, mlo, mhi = geometry(t, e)
    bonus = half_bonus(u, e)
    budget = bonus + enclose(1+2*u.lo/e.hi).log()/4
    b, a = mlo*(mlo+2*qlo), mlo+1+qlo
    ray = (b+enclose(b*b+4*a*b).sqrt())/(2*a)
    old = ((1+2/ray).log()-enclose(1+2/(mhi+3*qhi)).log())/2
    deficit = (old-budget).lo
    assert deficit > 0
    yield "witness", -t.lo, -t.lo, e.lo, e.lo, "old_light_charge_minus_budget", fmt(deficit, False), 1


if __name__ == "__main__":
    writer = csv.writer(sys.stdout, lineterminator="\n")
    writer.writerow(("strip", "r_lo", "r_hi", "e_lo", "e_hi", "margin", "lower_outward", "cells"))
    for strip, tlo, thi, endpoint in (
        ("left", F(7, 20), F(53, 150), F(11, 100)),
        ("right", F(47, 150), F(19, 60), F(3, 25)),
    ):
        knots = [F(0), TAIL, F(1, 10000), F(1, 1000), F(1, 100), endpoint]
        for left, right in zip(knots, knots[1:]):
            writer.writerows(certificate(strip, tlo, thi, left, right))
    writer.writerows(witness())


==> anc/scripts/check_d1_axial_recovery.py <==
"""Combine per-color Gaussian loop estimates with the count of marked edges."""

import csv
import sys
from fractions import Fraction as F

from check_d1_equicorr_family import Interval, Jet, enclose, fmt
from d1_axial_loops import axial_loop_bounds, upper_envelope
from d1_axial_tilt import axial_tilt


def largest(*values):
    top = values[0]
    for other in values[1:]:
        top = upper_envelope(top, other)
    return top


def smallest(*values):
    return -largest(*[-v for v in values])


def mark_cost(cost, tilt, rate):
    extra1 = tilt["pair_rate1"]-rate
    extra2 = tilt["pair_rate2"]-rate
    # Anchor 1. On the cut isolating 1, the double port can be marked.
    first = largest(cost["three2"], cost["double1"]-extra1,
                    cost["single2"]-extra2)
    # Anchor 2. On the cut isolating 3, the singleton port can be marked.
    second = largest(cost["three1"], cost["three2"], cost["single1"]-extra1,
                     cost["single2"]-extra2, cost["double2"]-extra2)
    return smallest(first, second)


def budgets(r, delta):
    s = delta+r
    half = axial_tilt(r, s, F(1, 2))
    high = axial_tilt(r, s, F(2, 3))
    rate = smallest(high["rate"], high["cut1"], high["cut2"])
    c0, c1 = axial_loop_bounds(half), axial_loop_bounds(high)
    small_cost = mark_cost(c0, half, rate)
    large_cost = mark_cost(c1, high, rate)
    cap = half["T"]-rate
    other_half = largest(c0["double1"]-(half["pair_rate1"]-rate),
                         c0["single2"]-(half["pair_rate2"]-rate))
    # For T0>=2L the half-tilt alone covers every support size.
    full_half = cap-rate
    cross = cap+2*(high["rate"]-rate)-large_cost
    return {
        "half_intrinsic": c0["intrinsic"], "high_intrinsic": c1["intrinsic"],
        "half_contraction": c0["contraction"], "high_contraction": c1["contraction"],
        "positive_scale": cap,
        "small_marks": cap-small_cost, "scale_overlap": largest(full_half, cross),
        "half_all_scales": full_half,
        "R3_minus_cut1": high["rate"]-high["cut1"],
        "R3_minus_cut2": high["rate"]-high["cut2"],
        "half_mark_2": cap-c0["three2"],
        "half_color2_dominates": c0["three2"]-other_half,
    }


REQUIRED = ("half_intrinsic", "high_intrinsic", "half_contraction", "high_contraction",
            "positive_scale", "small_marks", "scale_overlap")


def positive_hull(name, rbox, dbox, tests, derivative=False):
    pending = [(rbox, dbox)]
    lower, upper = {}, {}
    cells = 0
    while pending:
        rb, db = pending.pop()
        r, delta = Interval(*rb), Interval(*db)
        try:
            all_values = budgets(r, Jet(delta, enclose(1)) if derivative else delta)
            fields = {key: sign*(all_values[key].deriv if derivative else all_values[key])
                      for key, sign in tests}
            ok = all(v.lo > 0 for v in fields.values())
        except (ValueError, ArithmeticError):
            ok = False
        if not ok:
            rw, dw = rb[1]-rb[0], db[1]-db[0]
            if max(rw, dw) < F(1, 10**12):
                raise ArithmeticError(f"unresolved {name} at {rb}, {db}")
            if rw > dw:
                mid = sum(rb)/2
                pending.extend([((rb[0], mid), db), ((mid, rb[1]), db)])
            else:
                mid = sum(db)/2
                pending.extend([(rb, (db[0], mid)), (rb, (mid, db[1]))])
            continue
        cells += 1
        for key, val in fields.items():
            lower[key] = min(lower.get(key, val.lo), val.lo)
            upper[key] = max(upper.get(key, val.hi), val.hi)
    for key, sign in tests:
        yield (name, *rbox, *dbox, key, "derivative" if derivative else "value",
               sign, fmt(lower[key], False), fmt(upper[key], True), cells)


def certificates():
    r = F(-1, 3)
    fixed = (r, r)
    lo, hi = F("-.32307640269"), F("-.32307640264")
    at_edge = (F("-.324"), F("-.322"))
    joint = [(key, 1) for key in REQUIRED]
    yield from positive_hull("slice", fixed, (at_edge[1], F(11, 15)), joint)
    other = [(k, 1) for k in REQUIRED if k != "small_marks"]
    other += [(k, 1) for k in ("half_color2_dominates", "half_all_scales", "R3_minus_cut1")]
    yield from positive_hull("edge_others", fixed, at_edge, other)
    active = "half_mark_2"
    yield from positive_hull("edge_slope", fixed, at_edge, [(active, 1)], True)
    yield from positive_hull("edge_left", fixed, (lo, lo), [(active, -1)])
    yield from positive_hull("edge_right", fixed, (hi, hi), [(active, 1)])
    yield from positive_hull("left_rate", fixed, (at_edge[0], F("-.04")), [("R3_minus_cut1", 1)])
    yield from positive_hull("right_rate", fixed, (F(".06"), F(1, 3)), [("R3_minus_cut2", 1)])
    yield from positive_hull("nearby_r", (r-F(1, 50), r+F(1, 50)), (F(-1, 6), F(1, 6)), joint)


if __name__ == "__main__":
    writer = csv.writer(sys.stdout, lineterminator="\n")
    writer.writerow(("region", "r_lo", "r_hi", "delta_lo", "delta_hi", "quantity",
                     "checked", "sign", "signed_lower_outward", "signed_upper_outward", "cells"))
    writer.writerows(certificates())


==> anc/scripts/check_d1_axial_resistance.py <==
"""Certify the colored-edge determinant bound for the negative axial slice."""

import csv
import sys
from fractions import Fraction as F

from check_d1_equicorr_family import Interval, enclose, fmt


SINGULAR_DELTA = F(-4, 9)
LAST = F(1, 100000)
RIGHT = F(-323, 1000) - SINGULAR_DELTA
STEPS = 8


def series(a, b):
    # Series conductance increases with both inputs.
    a, b = enclose(a), enclose(b)
    return Interval(a.lo*b.lo/(a.lo+b.lo), a.hi*b.hi/(a.hi+b.hi))


def margins(e):
    x = F(7, 9) - e
    den = 1 + 3*x + 18*x**2
    p, q, mass = (1+x)/den, x*(1+9*x)/den, 18*x*e/den
    # The Bernstein polynomial certificate in check_d1_axial_half_budget.py.
    half_cut = ((F(2, 9)+e)/e).log()/4
    bonus = (F(581, 500)-F(91, 100)*e).log()/2
    budget = half_cut + bonus
    b = mass*(mass + 2*q)
    a = mass + p + q
    gp = (b + (b**2 + 4*a*p*b).sqrt())/(2*a)
    gq = mass + series(p, gp)
    g0 = gp + series(p, gp)
    charge1 = ((1 + 2*p/gp).log() - (1 + 2*p/(mass+3*q)).log())/2
    charge3 = -(1 + 2*q/(mass+2*q+p)).log()/2
    for j in range(STEPS):
        partial = F(j, STEPS)*q
        extra = series(partial, g0)
        cavity = mass + series(p, gp+extra) + series(q, gq+extra)
        charge3 += (1 + 2*q/(STEPS*(cavity+2*partial))).log()/2
    return {
        "budget_lower_minus_color1": budget-charge1,
        "budget_lower_minus_color3": budget-charge3,
    }


def certify(left, right):
    cells, passed = [(left, right)], []
    while cells:
        lo, hi = cells.pop()
        bounds = margins(Interval(lo, hi))
        if all(x.lo > 0 for x in bounds.values()):
            passed.append(bounds)
        else:
            assert hi-lo > F(1, 10**12), (lo, hi, bounds)
            mid = (lo+hi)/2
            cells.extend(((lo, mid), (mid, hi)))
    for key in passed[0]:
        low = min(row[key].lo for row in passed)
        high = max(row[key].hi for row in passed)
        yield key, fmt(low, False), fmt(high, True), len(passed)


def tail():
    charge = (1+7*enclose(2).sqrt()).log()
    gap = (enclose(F(2, 9)/LAST)).log()/4-charge
    assert gap.lo > 0
    yield "F_lower_minus_uniform_charge", gap


def main():
    writer = csv.writer(sys.stdout, lineterminator="\n")
    writer.writerow(["e_lo", "e_hi", "test", "bound_lo", "bound_hi", "cells"])
    for name, bound in tail():
        writer.writerow((0, LAST, name, fmt(bound.lo, False), fmt(bound.hi, True), 1))
    for lo, hi in zip((LAST, F(1, 1000), F(1, 100), F(1, 20)),
                      (F(1, 1000), F(1, 100), F(1, 20), RIGHT)):
        for key, low, high, count in certify(lo, hi):
            writer.writerow((lo, hi, key, low, high, count))


if __name__ == "__main__":
    main()


==> anc/scripts/check_d1_axial_thirtieth_middle.py <==
"""Common-marker coverage of the 1/30 wings above the intermediate-tilt seam."""

import csv
import sys
from fractions import Fraction as F

from check_d1_axial_outer_middle import certify


LEFT = (F(-11, 30), F(-43, 120))
RIGHT = (F(-37, 120), F(-3, 10))


def certificates():
    yield from certify("left_colored", LEFT, (F(17, 100), F(11, 50)), True)
    yield from certify("left_two_step", LEFT, (F(11, 50), F(1, 3)), False)
    yield from certify("right_two_step", RIGHT, (F(3, 25), F(1, 3)), False)


if __name__ == "__main__":
    writer = csv.writer(sys.stdout, lineterminator="\n")
    writer.writerow(("region", "r_lo", "r_hi", "e_lo", "e_hi", "test",
                     "lower_outward", "upper_outward", "cells"))
    writer.writerows(certificates())


==> anc/scripts/check_d1_axial_thirtieth_positive.py <==
"""Verify (18) and the exact two-database handoff for the new 1/30 wings."""

import csv
import sys
from fractions import Fraction as F

from check_d1_axial_fortieth_positive import PAIR_START, delta_at_exit
from check_d1_axial_recovery import REQUIRED, positive_hull
from check_d1_axial_thirtieth_middle import LEFT, RIGHT


def certificates():
    for side, (rlo, rhi) in (("left", LEFT), ("right", RIGHT)):
        # The exit delta is decreasing in r. A rectangle starting at the
        # lower exit therefore overlaps e=1/3 for every individual r.
        lower, upper = delta_at_exit(rhi), delta_at_exit(rlo)
        assert lower <= upper < PAIR_START < 1-rhi
        yield from positive_hull(side, (rlo, rhi), (lower, PAIR_START),
                                 [(key, 1) for key in REQUIRED])
        yield (side, rlo, rhi, lower, PAIR_START, "delta_at_e_one_third",
               "exact_range", "", lower, upper, 1)

    # s>0 and s^2(1+s) increases there. The worst corner is the
    # most negative r at the smallest delta in the upper piece.
    rlo, rhi = LEFT[0], RIGHT[1]
    smin = rlo+PAIR_START
    gap = smin*smin*(1+smin)-2*rlo*rlo
    assert smin > 0 and gap > 0
    yield ("both", rlo, rhi, PAIR_START, "", "pair_information_order",
           "exact_lower", 1, gap, "", 1)


if __name__ == "__main__":
    writer = csv.writer(sys.stdout, lineterminator="\n")
    writer.writerow(("region", "r_lo", "r_hi", "delta_lo", "delta_hi", "quantity",
                     "checked", "sign", "lower", "upper", "cells"))
    writer.writerows(certificates())


==> anc/scripts/check_d1_axial_thirtieth_resistance.py <==
"""Resistance certificates and finite-neighbour trials for the 1/30 axial band."""

import csv
import sys
from fractions import Fraction as F

from check_d1_axial_band_resistance import geometry
from check_d1_axial_outer_resistance import certificate, outer_margins
from check_d1_equicorr_family import Interval, enclose, fmt
from d1_axial_band_half import half_bonus


LEFT = (F(43, 120), F(11, 30))
RIGHT = (F(3, 10), F(37, 120))
LEFT_TAIL = F(1, 40000)


def header():
    return ("strip", "r_lo", "r_hi", "e_lo", "e_hi", "test", "lower_outward",
            "upper_outward", "cells")


def charges_near_zero():
    # At a parallel light root give the two external heavy neighbours trial
    # voltages +z,-z, z=Q/(M+3Q+2). Charging a possible edge between them
    # to both its half-edges gives the same bound even for parallel neighbours.
    # Divide the ray conductance g by sqrt(e) before taking the tail limit.
    e = Interval(F(0), LEFT_TAIL)
    steps = 16
    lo, hi = LEFT
    gaps = []
    for i in range(steps):
        t = Interval(lo+(hi-lo)*i/steps, lo+(hi-lo)*(i+1)/steps)
        u, qlo, qhi, _, mhi = geometry(t, e)
        x = 1-2*u-e
        scaled_mass = 2*x/(u*(1+x))  # M/e
        scaled_ray = enclose(2*scaled_mass.lo*qlo/(mhi+1+qhi)).sqrt()
        denominator = mhi+3*qhi-qlo*qlo/(mhi+3*qhi+2)
        gap = half_bonus(u, e) + (
            enclose(2*u.lo).sqrt()*(1+2/denominator)/(e.sqrt().hi+2/scaled_ray)
        ).log()/2
        assert gap.lo > 0
        gaps.append(gap.lo)
    yield ("left_light_refined", -hi, -lo, e.lo, e.hi,
           "budget_minus_both_light", fmt(min(gaps), False), "", steps)


def old_parallel_gap(e):
    # Algebraic form of the parallel term of (26) after cancelling sqrt(e).
    # Extends continuously to e=0, where the unscaled cost diverges.
    e = enclose(e)
    u = enclose(LEFT[1]**2)
    x = 1-2*u-e
    q = x*(u+x)/(u*(1+x))
    scaled_mass = 2*x/(u*(1+x))
    mass = e*scaled_mass
    a, k = mass+1+q, scaled_mass*(mass+2*q)
    w = e.sqrt()
    v = (w*k+(e*k*k+4*a*k).sqrt())/(2*a)
    side = w*q*scaled_mass/(q+mass)
    v_parallel = 2*v*(v+side)/(2*v+side)
    return half_bonus(u, e) + (
        (e+2*u).sqrt()*(1+2/(mass+3*q))/(w+2/v_parallel)
    ).log()/2


def crossing():
    t = LEFT[1]
    e = Interval(F(47, 1000), F(48, 1000))
    d, a = 2*t*t+e, 2-2*t*t-e

    def cubic(z):
        return 2*z**3+(d+e)*z**2-a*(d+e)*z-2*a*d*e

    # Isolate the unique positive stationary point of the scalar minimum.
    z = Interval(F(51, 100), F(52, 100))
    assert cubic(z.lo).hi < 0 < cubic(z.hi).lo
    slope = (-2/(z+a)+1/(z+d)+1/(z+e)+1/a-1/d)/2
    assert slope.hi < 0
    yield ("left_transition", -t, -t, e.lo, e.hi, "d(T_minus_2F)/de",
           fmt(slope.lo, False), fmt(slope.hi, True), 1)
    low, high = F(4760556, 10**8), F(4760557, 10**8)
    for point in (low, high):
        value = half_bonus(t*t, point)
        assert (value.lo > 0 if point == low else value.hi < 0)
        yield ("left_point", -t, -t, point, point, "T_minus_2F",
               fmt(value.lo, False), fmt(value.hi, True), 1)
    for key, lower in outer_margins(enclose(t), e).items():
        if key != "T_minus_2F":
            assert lower > 0
            yield ("left_transition", -t, -t, e.lo, e.hi, key, fmt(lower, False), "", 1)


def rows():
    strips = [("left", LEFT, LEFT_TAIL, F(47, 1000)),
              ("right", RIGHT, F(1, 250000), F(3, 25))]
    for name, (tlo, thi), tail, end in strips:
        knots = [F(0), tail, F(1, 10000), F(1, 1000), F(1, 100), end]
        for elo, ehi in zip(knots, knots[1:]):
            for label, rlo, rhi, el, eh, key, lower, cells in certificate(
                name, tlo, thi, elo, ehi
            ):
                yield label, rlo, rhi, el, eh, key, lower, "", cells
    yield from charges_near_zero()
    # A partition uniform in sqrt(e) resolves the O(sqrt(e)) correction.
    n = 32
    stop = F(1, 200000)
    old_gaps = [old_parallel_gap(Interval(stop*F(i, n)**2, stop*F(i+1, n)**2))
                for i in range(n)]
    low, high = min(g.lo for g in old_gaps), max(g.hi for g in old_gaps)
    assert high < 0
    yield ("left_old_parallel", -LEFT[1], -LEFT[1], 0, stop,
           "budget_minus_old_parallel", fmt(low, False), fmt(high, True), n)
    for point in (F(0), F(1, 200000)):
        val = old_parallel_gap(point)
        assert val.hi < 0
        yield ("left_old_parallel", -LEFT[1], -LEFT[1], point, point,
               "budget_minus_old_parallel", fmt(val.lo, False), fmt(val.hi, True), 1)
    yield from crossing()


if __name__ == "__main__":
    writer = csv.writer(sys.stdout, lineterminator="\n")
    writer.writerow(header())
    writer.writerows(rows())


==> anc/scripts/check_d1_axial_thirtieth_seam.py <==
"""Two colored return bounds in the common-marker test on the left wing."""

import csv
import sys
from fractions import Fraction as F

from check_d1_axial_recovery import largest, smallest
from check_d1_equicorr_family import Interval, Jet, enclose, fmt
from d1_axial_band_half import half_bonus
from d1_axial_short_colors import axial_weights, colored_short
from d1_axial_tilt import axial_tilt


R_LEFT = F(-11, 30)
R_RIGHT = F(-43, 120)
R_RANGE = (R_LEFT, R_RIGHT)
SINGLE_R = (R_LEFT, R_LEFT)
HALF = F(1, 2)
OLD = F(11, 20)
MID = F(3, 5)
ZERO_BOX = (F(1737676109, 10**10), F(1737676110, 10**10))


def colored_charge(tilt, rate):
    weights, norm = axial_weights(tilt)
    if norm.hi >= 1:
        raise ArithmeticError("positive-length return tail requires contraction")
    extra1 = tilt["pair_rate1"]-rate
    extra2 = tilt["pair_rate2"]-rate
    credits = {"TT": 0, "TB": extra2/2, "BB": extra2, "DD": extra1}
    charge = largest(*[(1+cost).log()-credits[kind]
                       for kind, cost in colored_short(weights, norm).items()])
    return charge, 1-norm


def margins(r, e, alpha):
    s = 2*r*r-1+e
    assert r.hi < 0 and s.hi < 0
    half, mid = axial_tilt(r, s, HALF), axial_tilt(r, s, alpha)
    high = axial_tilt(r, s, F(2, 3))
    rate = smallest(high["rate"], high["cut1"], high["cut2"])
    a0, c0 = colored_charge(half, rate)
    a_mid, c_mid = colored_charge(mid, rate)
    floor = half_bonus(r*r, e)
    cap = largest(half["T"]-rate, rate+floor)
    shortfall = largest(0, smallest(2*rate-half["T"], -floor))
    surplus = mid["T"]-2*rate
    product = (rate-a0)*surplus-shortfall*largest(0, a_mid-cap)
    return {"half_contraction": c0, "mid_contraction": c_mid,
            "half_net": cap-a0, "rate_net": rate-a0, "mid_surplus": surplus,
            "shared_mark_product": product, "mid_net": cap-a_mid}


def sign_cover(name, alpha, rb, eb, evaluate, fields):
    pending = [(rb, eb)]
    hulls = {}
    cells = 0
    while pending:
        x, z = pending.pop()
        try:
            values = evaluate(Interval(*x), Interval(*z), alpha)
            passed = all(values[key].lo > 0 for key in fields)
        except (ValueError, ArithmeticError):
            passed = False
        if passed:
            cells += 1
            for key in fields:
                v = values[key]
                old = hulls.get(key, v)
                hulls[key] = Interval(min(old.lo, v.lo), max(old.hi, v.hi))
            continue
        if max(x[1]-x[0], z[1]-z[0]) < F(1, 10**8):
            raise ArithmeticError((name, x, z))
        if x[1]-x[0] >= z[1]-z[0]:
            center = sum(x)/2
            pending.extend([((x[0], center), z), ((center, x[1]), z)])
        else:
            center = sum(z)/2
            pending.extend([(x, (z[0], center)), (x, (center, z[1]))])
    for key in fields:
        v = hulls[key]
        yield (name, *rb, *eb, alpha, key, fmt(v.lo, False), fmt(v.hi, True), cells)


def fixed_rate_and_slope(r, e, alpha):
    s = 2*r*r-1+e
    high = axial_tilt(r, s, F(2, 3))
    mid = axial_tilt(r, Jet(s, enclose(1)), alpha)
    return {"other_cut_gap": high["cut2"]-high["cut1"],
            "three_block_gap": high["rate"]-high["cut1"],
            "surplus_decreases": -(mid["T"]-2*mid["cut1"]).deriv}


def rows():
    net = ("half_contraction", "mid_contraction", "half_net", "rate_net")
    positive = net+("mid_surplus", "shared_mark_product")
    yield from sign_cover("left_seam", MID, R_RANGE, (F(".12"), F(".2")),
                          margins, positive)
    # At fixed r the old order works on [.12,.17]. For larger e its second
    # marked-edge charge fits entirely under A, leaving just T_alpha >= 2L.
    yield from sign_cover("old_initial", OLD, SINGLE_R, (F(".12"), F(".17")),
                          margins, positive)
    yield from sign_cover("old_late_charges", OLD, SINGLE_R, (F(".17"), F(".18")),
                          margins, net+("mid_net",))
    yield from sign_cover("old_surplus_slope", OLD, SINGLE_R, (F(".17"), F(".18")),
                          fixed_rate_and_slope,
                          ("other_cut_gap", "three_block_gap", "surplus_decreases"))
    for e, sign in zip(ZERO_BOX, (1, -1)):
        x = axial_tilt(R_LEFT, 2*R_LEFT**2-1+e, OLD)
        gap = x["T"]-2*x["cut1"]
        assert (sign*gap).lo > 0
        yield ("old_root", *SINGLE_R, e, e, OLD, "T_alpha_minus_2L",
               fmt(gap.lo, False), fmt(gap.hi, True), 1)
    e = F(".18")
    for alpha, sign in [(OLD, -1), (MID, 1)]:
        values = margins(enclose(R_LEFT), enclose(e), alpha)
        for field in ("mid_surplus", "shared_mark_product"):
            gap = values[field]
            assert (sign*gap).lo > 0
            yield ("old_vs_new", *SINGLE_R, e, e, alpha, field,
                   fmt(gap.lo, False), fmt(gap.hi, True), 1)


if __name__ == "__main__":
    writer = csv.writer(sys.stdout, lineterminator="\n")
    writer.writerow(("region", "r_lo", "r_hi", "e_lo", "e_hi", "alpha", "test",
                     "lower_outward", "upper_outward", "cells"))
    writer.writerows(rows())


==> anc/scripts/check_d1_axial_thirtieth_tilted_resistance.py <==
"""Common marked edges on the expanded three-color graph for two Gaussian tilts."""

import csv
import sys
from fractions import Fraction as F

from check_d1_axial_band_resistance import charges, geometry
from check_d1_axial_outer_resistance import light_charges
from check_d1_axial_recovery import largest
from check_d1_equicorr_family import Interval, enclose, fmt
from d1_axial_band_half import half_bonus
from d1_axial_tilt import axial_tilt


LEFT = (F(-11, 30), F(-43, 120))
BOXES = ((F(47, 1000), F(3, 25), F(11, 20)),
         (F(3, 25), F(13, 100), F(13, 20)))


def cost_upper(q, mass):
    ordinary, parallel = light_charges(q.lo, q.hi, mass.lo, mass.hi)
    _, heavy = charges(q.lo, q.hi, mass.lo, mass.hi)
    return max(ordinary, parallel, heavy)


def parallel_formula(q, mass):
    """Enclose the second expression of (26), including a lower bound."""
    b = mass*(mass+2*q)
    a = mass+1+q
    ray = (b+(b*b+4*a*b).sqrt())/(2*a)
    branch = q*mass/(q+mass)
    ray_pair = 2*ray*(ray+branch)/(2*ray+branch)
    return ((1+2/ray_pair).log()-(1+2/(mass+3*q)).log())/2


def tests(r, e, alpha, witness=False):
    u, qlo, qhi, mlo, mhi = geometry(-r, e)
    q0, m0 = Interval(qlo, qhi), Interval(mlo, mhi)
    x = 1-2*u-e
    tilt = axial_tilt(r, -x, alpha)
    c = 1-F(1, 2)/alpha
    j1 = 1-c*(1+u/x)/tilt["v1"]
    j2 = 1-c*(1+x)/tilt["v2"]
    if min(j1.lo, j2.lo) <= 0:
        raise ArithmeticError("the edge diagonal must be positive")
    q, mass = q0*j1/j2, m0*j1
    if q.lo < 1:
        raise ArithmeticError("heavy conductances must dominate the light conductance")
    cut = (1+2*u/e).log()/4
    bonus = half_bonus(u, e)
    cap = cut+bonus
    surplus = tilt["T"]-2*cut
    c0, ca = cost_upper(q0, m0), cost_upper(q, mass)
    zero = enclose(0)
    if witness:
        # Both charges include their parallel term, so even just those two
        # terms suffice to upper-bound the attempted criterion at this point.
        assert surplus.lo > 0
        p0, pa = parallel_formula(q0, m0), parallel_formula(q, mass)
        return (cut-p0)*surplus-largest(zero, -bonus)*largest(zero, pa-cap)
    product_lower = ((cut-c0)*surplus
                     -largest(zero, -bonus)*largest(zero, ca-cap)).lo
    return {"j1": j1.lo, "j2": j2.lo, "Q_minus_one": q.lo-1,
            "T_alpha_minus_twice_F": surplus.lo, "A_minus_C0": cap.lo-c0,
            "F_minus_C0": cut.lo-c0, "common_product": product_lower}


def certify(lo, hi, alpha):
    pending = [(LEFT, (lo, hi))]
    minima = {}
    cells = 0
    while pending:
        rb, eb = pending.pop()
        try:
            values = tests(Interval(*rb), Interval(*eb), alpha)
            passed = min(values.values()) > 0
        except (ArithmeticError, ValueError):
            passed = False
        if passed:
            cells += 1
            for key, value in values.items():
                minima[key] = min(value, minima.get(key, value))
            continue
        rw, ew = rb[1]-rb[0], eb[1]-eb[0]
        if max(rw, ew) < F(1, 10**8):
            raise ArithmeticError(f"unresolved at {rb}, {eb}, alpha={alpha}")
        if rw >= ew:
            mid = sum(rb)/2
            pending.extend([((rb[0], mid), eb), ((mid, rb[1]), eb)])
        else:
            mid = sum(eb)/2
            pending.extend([(rb, (eb[0], mid)), (rb, (mid, eb[1]))])
    for key, value in minima.items():
        yield ("expanded", *LEFT, lo, hi, alpha, key, fmt(value, False), "", cells)


def rows():
    for lo, hi, alpha in BOXES:
        yield from certify(lo, hi, alpha)
    r, e = LEFT[0], F(13, 100)
    old = tests(enclose(r), enclose(e), F(11, 20), witness=True)
    new = tests(enclose(r), enclose(e), F(13, 20))["common_product"]
    assert old.hi < 0 < new
    yield ("switch", r, r, e, e, F(11, 20), "common_product_upper", "",
           fmt(old.hi, True), 1)
    yield ("switch", r, r, e, e, F(13, 20), "common_product_lower",
           fmt(new, False), "", 1)


if __name__ == "__main__":
    writer = csv.writer(sys.stdout, lineterminator="\n")
    writer.writerow(("region", "r_lo", "r_hi", "e_lo", "e_hi", "alpha", "test",
                     "lower_outward", "upper_outward", "cells"))
    writer.writerows(rows())


==> anc/scripts/check_d1_cycle6_motifs.py <==
"""Bound the numbers of rooted four-, six-, and eight-step returns in a bipartite cubic graph."""
import csv
import sys
from collections import Counter, defaultdict
from functools import lru_cache
from itertools import combinations
from math import isqrt


def outer_neighbors(degrees, base):
    """Enumerate the common and private neighbors of at most two centers."""
    d1, d2 = (list(degrees)+[0, 0])[:2]
    for shared in range(min(d1, d2)+1):
        leaves = list(range(base, base+shared))
        n1 = base+d1
        n2 = n1+d2-shared
        groups = [list(range(base,n1)), leaves+list(range(n1,n2))]
        yield groups[:len(degrees)],n2


def outside_groups(degrees, base):
    """Group fresh vertices by their subset of adjacent second-layer vertices."""
    if len(degrees) <= 2:
        yield from outer_neighbors(degrees, base)
        return
    # Once the multiplicities of shared neighbor types have been chosen,
    # each outstanding stub must have a private neighbor.
    shared = [rows for size in range(2,min(3,len(degrees))+1)
              for rows in combinations(range(len(degrees)),size)]
    def visit(index, needed, groups, next_label):
        if index==len(shared):
            result=[]
            for outside,private in zip(groups,needed):
                result.append(outside+list(range(next_label,next_label+private)))
                next_label+=private
            yield result,next_label
            return
        subset=shared[index]
        for copies in range(min(needed[i] for i in subset)+1):
            remaining=list(needed)
            updated=[list(g) for g in groups]
            for i in subset:
                remaining[i]-=copies
                updated[i].extend(range(next_label,next_label+copies))
            yield from visit(index+1,remaining,updated,next_label+copies)
    yield from visit(0,degrees,[[] for _ in degrees],base)


def fillings(xroom, yroom):
    """All binary fillings with specified row/column upper bounds."""
    if not xroom:
        yield ()
        return
    available = [j for j,cap in enumerate(yroom) if cap]
    for num in range(min(xroom[0],len(available))+1):
        for cols in combinations(available,num):
            newroom = list(yroom)
            for j in cols:
                newroom[j] -= 1
            for tail in fillings(xroom[1:],newroom):
                yield (cols,)+tail


def capacities(edges,nl,nr,start_l,start_r):
    dl = Counter(i for i,j in edges)
    dr = Counter(j for i,j in edges)
    return ([3-dl[i] for i in range(start_l,nl)], [3-dr[j] for j in range(start_r,nr)])


def neighborhoods():
    """Columns 1,2 are the left endpoint's arms, and rows 1,2 the right endpoint's arms."""
    for mask in range(15):  # 15 would isolate a K_{3,3}.
        core = {(1+i,1+j) for i in range(2) for j in range(2) if mask & (1<<(2*i+j))}
        n4 = len(core)
        core.update({(0,j) for j in range(3)} | {(i,0) for i in (1,2)})
        need_y,need_x = capacities(core,3,3,1,1)
        for xlabels,nl in outer_neighbors(need_x,3):
            for ylabels,nr in outer_neighbors(need_y,3):
                fixed = core | {(i,1+j) for j,labs in enumerate(xlabels) for i in labs}
                fixed.update((1+i,j) for i,labs in enumerate(ylabels) for j in labs)
                dx,dy = capacities(fixed,nl,nr,3,3)
                for rows in fillings(dx,dy):
                    edges = fixed | {(i+3,j+3) for i,cols in enumerate(rows) for j in cols}
                    if 3*nl == len(edges) == 3*nr:
                        continue  # The entire original component would have at most seven rows.
                    yield n4,edges,nl,nr


def four_step_norm(edges,nr):
    """Upper bound on the squared l2 norm of the four-step terminal multiplicities."""
    degree = Counter(y for _,y in edges)
    incoming, totals = Counter(),Counter()
    # Counts after three transitions from (left 0,right 0).
    for b,y in edges:
        if b not in (1,2) or y==0:
            continue
        for x,y2 in edges:
            if y2==y and x!=b:
                incoming[y,x] += 1
                totals[x] += 1
    # The outgoing degree at each reached vertex is three. Outside stubs
    # from the same y lead to distinct vertices. Aligning stubs from
    # different y's can only increase the sum of squares of their totals.
    missing_incoming, missing_totals = Counter(),Counter()
    for y in range(1,nr):
        arrivals = sum((b,y) in edges for b in (1,2))
        for j in range(3-degree[y]):
            missing_incoming[y,j] += arrivals
            missing_totals[j] += arrivals
    return sum(v*v for c in (incoming,totals,missing_incoming,missing_totals) for v in c.values())


def six_cycles(edges):
    return sum(1 for j in (1,2) for i in (1,2)
               for x,y in edges if x not in (0,i) and y not in (0,j)
               if (x,j) in edges and (i,y) in edges)


def half_paths(edges):
    """Three transitions from (left 0,right 0), before the middle edge."""
    adj_r,adj_l = defaultdict(list),defaultdict(list)
    for i,j in edges:
        adj_l[i].append(j)
        adj_r[j].append(i)
    paths = defaultdict(list)
    for b in (1,2):
        for y in adj_l[b]:
            if y==0:
                continue
            for x in adj_r[y]:
                if x!=b:
                    paths[x].append((b,y))
    return paths


def eight_types(edges):
    """Split length eight by whether each side visits four distinct vertices."""
    forward = half_paths(edges)
    backward = half_paths({(j,i) for i,j in edges})
    count = Counter()
    for x,yprime in edges:
        for b,y in forward[x]:
            if yprime==y:
                continue
            for a,xprime in backward[yprime]:
                if x==xprime:
                    continue
                size = len({0,b,x,xprime})+len({0,y,yprime,a})
                # Eight vertices give a simple octagon. Four give a square twice.
                count['eight' if size==8 else 'square_twice' if size==4 else 'two_squares'] += 1
    return count,forward,backward


def maximum_outer_edges(weights_x,weights_y,xroom,yroom):
    """Maximum number of additional octagons from edges joining two fresh vertices."""
    @lru_cache(None)
    def visit(i,capacities_y):
        if i==len(xroom):
            return 0
        available = [j for j,cap in enumerate(capacities_y) if cap]
        best=0
        for num in range(min(xroom[i],len(available))+1):
            for cols in combinations(available,num):
                room=list(capacities_y)
                for j in cols:
                    room[j]-=1
                value = weights_x[i]*sum(weights_y[j] for j in cols)+visit(i+1,tuple(room))
                best = max(best,value)
        return best

    return visit(0,tuple(yroom))


def eight_envelope(edges,nl,nr):
    """Complete both three-step frontiers and maximize the central octagon edge."""
    rooms_x,rooms_y=capacities(edges,nl,nr,3,3)
    results=[]
    for left,nl3 in outside_groups(rooms_y,nl):
        for right,nr3 in outside_groups(rooms_x,nr):
            extended = edges | {(i,3+j) for j,row in enumerate(left) for i in row}
            extended.update((3+i,j) for i,row in enumerate(right) for j in row)
            charge,fwd,back=eight_types(extended)
            dx,dy=capacities(extended,nl3,nr3,nl,nr)
            extra=maximum_outer_edges([len(fwd[i]) for i in range(nl,nl3)],
                                      [len(back[j]) for j in range(nr,nr3)], dx,dy)
            charge['eight']+=extra
            results.append(charge)
    return results


def square_free_eight_bound(edges,nl,nr):
    """Separate the two third-layer completions using Cauchy on outgoing stubs."""
    base=sum(eight_types(edges)[0].values())
    def half(known,nl,nr):
        _,capacity=capacities(known,nl,nr,3,3)
        best=0
        for new,nl3 in outside_groups(capacity,nl):
            with_new=known | {(i,3+j) for j,row in enumerate(new) for i in row}
            charge,fwd,_=eight_types(with_new)
            mixed=sum(charge.values())-base
            remaining,_=capacities(with_new,nl3,nr,nl,nr)
            stub_norm=sum(room*len(fwd[i])**2 for i,room in enumerate(remaining,start=nl))
            best=max(best,2*mixed+stub_norm)
        return best
    return base+(half(edges,nl,nr)+half({(j,i) for i,j in edges},nr,nl))//2


def cheaper_local_edge(edges,a,b):
    """Certify a smaller lexicographic (four,six) pair on a known short cycle."""
    adjacency=defaultdict(set)
    for left,right in edges:
        adjacency[left].add(~right)
        adjacency[~right].add(left)
    ports=[u for u,neighbors in adjacency.items() if len(neighbors)<3]
    distances={}
    for port in ports:
        dist={port:0}
        queue=[port]
        for u in queue:
            for v in adjacency[u]-dist.keys():
                dist[v]=dist[u]+1
                queue.append(v)
        distances[port]=dist
    for left,right in edges:
        u,v=left,~right
        lower=min((distances[s][u]+distances[t][v]+3+int((s<0)!=(t<0))
                   for s in ports for t in ports if s!=t),default=100)
        if lower<=4:
            continue
        # Count simple paths from u to v with three or five edges.
        count=Counter()
        def visit(at,remaining,seen):
            if at==v:
                count[5-remaining]+=1
            elif remaining:
                for nxt in adjacency[at]-seen:
                    visit(nxt,remaining-1,seen|{nxt})
        visit(u,5,{u})
        other_four,other_six=count[3],count[5]
        if other_four==0 and other_six and a>0:
            return True
        if lower>6 and other_four and (other_four,other_six)<(a,b):
            return True
    return False


def main(prioritized=False,square_free=False):
    bins=defaultdict(Counter)
    for a,edges,nl,nr in neighborhoods():
        if square_free and a!=0:
            continue
        b=six_cycles(edges)
        if prioritized and (a!=1 or cheaper_local_edge(edges,a,b)):
            continue
        row=bins[a,b]
        row['count']+=1
        left=four_step_norm(edges,nr)
        right=four_step_norm({(j,i) for i,j in edges},nl)
        row['norm_product_squared']=max(row['norm_product_squared'],min(left*right,36**2))
        if square_free:
            d8=min(isqrt(min(left*right,36**2)),square_free_eight_bound(edges,nl,nr))
            row['total8']=max(row['total8'],d8)
            row['eight']=row['total8']
        elif prioritized or a>=2 or (a==1 and b>=3):
            for charge in eight_envelope(edges,nl,nr):
                for key in ('eight','square_twice','two_squares'):
                    row[key]=max(row[key],charge[key])
                row['total8']=max(row['total8'],sum(charge.values()))
    writer=csv.writer(sys.stdout,lineterminator='\n')
    writer.writerow(['four_cycles','six_cycles','partial_neighborhoods','max_squared_norm_product',
                     'eight_return_bound','simple_octagons','square_twice','two_distinct_squares'])
    for (a,b),row in sorted(bins.items()):
        norm_product = row['norm_product_squared']
        bound = isqrt(norm_product) if 'total8' not in row else row['total8']
        writer.writerow([a,b,row['count'],norm_product,bound,
                         *([row[k] for k in ('eight','square_twice','two_squares')] if 'total8' in row else ['','',''])])


def capsule_rows():
    writer = csv.writer(sys.stdout,lineterminator="\n")
    writer.writerow(["capsule","length","internal_root_returns","external_return_bound"])
    for name,edges,root in [
        ("K23",{(i,j) for i in range(2) for j in range(3,6)},(0,3)),
        ("K33_minus_edge",{(i,j) for i in range(3) for j in range(3,6)}-{(2,5)},(2,3)),
    ]:
        adjacency=defaultdict(set)
        for u,v in edges:
            adjacency[u].add(v)
            adjacency[v].add(u)
        counts=Counter({root:1})
        for length in range(1,11):
            updated=Counter()
            for (u,v),weight in counts.items():
                for w in adjacency[v]-{u}:
                    updated[v,w]+=weight
            counts=updated
            if length in (4,6,8,10):
                extra=0 if length<10 else (16 if name=="K23" else 8)
                writer.writerow([name,length,counts[root],extra])


if __name__=='__main__':
    if sys.argv[1:]==["--capsules"]:
        capsule_rows()
    else:
        main(prioritized=sys.argv[1:]==["--single-square-priority"],
             square_free=sys.argv[1:]==["--square-free"])


==> anc/scripts/check_d1_equicorr_endpoint.py <==
"""Bracket the near-singular D1 endpoint in the tilted correlation coordinate."""

import csv
import sys
from fractions import Fraction

from check_d1_equicorr_family import correlation, enclose, fmt


def margins(x):
    x = enclose(x)
    mass = 1 / x + 2 * x - 3
    ratio = (1 - 2 * x) * (2 - x) / (2 * (1 + x)**2)
    det_factor = (1 + ratio)**2 / (4 * ratio)
    ell = det_factor.log()
    g = ell + 1 / det_factor - 1
    rate = -(1 - 2 * x).log() / 4 - ((1 + x) * (1 - x / 2)).log()
    charge = (9 * enclose(6).log() / 10 - enclose(2).log() / 2
              - ((5 + mass) / (3 + mass)).log() / 2)
    return {
        "support_budget_minus_charge": ell / 3 + 2 * g / 27 - rate - charge,
        "unit_budget_minus_charge": rate - charge,
    }


def main():
    writer = csv.writer(sys.stdout, lineterminator="\n")
    writer.writerow(("quantity", "x", "lower_outward", "upper_outward"))
    left = Fraction("0.49948994483")
    right = Fraction("0.49948994485")
    for x, expected in [(left, -1), (right, 1)]:
        gap = margins(x)["support_budget_minus_charge"]
        assert (expected * gap).lo > 0
        writer.writerow(("support_budget_minus_charge", str(x), fmt(gap.lo, False), fmt(gap.hi, True)))
        r = correlation(x)
        writer.writerow(("r", str(x), fmt(r, False), fmt(r, True)))
    start = Fraction("0.499")
    unit_gap = margins(start)["unit_budget_minus_charge"]
    assert unit_gap.lo > 0
    writer.writerow(("unit_budget_minus_charge", str(start), fmt(unit_gap.lo, False), fmt(unit_gap.hi, True)))
    pipe_gap = enclose(500).log() / 4 + enclose(Fraction(11, 25)).log() - enclose(2).log()
    assert pipe_gap.lo > 0
    writer.writerow(("uniform_lower_bound_on_pipe_slack", str(start),
                     fmt(pipe_gap.lo, False), fmt(pipe_gap.hi, True)))


if __name__ == "__main__":
    main()


==> anc/scripts/check_d1_equicorr_family.py <==
"""Certify the K=3 negative-equicorrelation D1 inequalities over intervals."""

import csv
import sys
from dataclasses import dataclass
from decimal import Decimal, localcontext
from fractions import Fraction as F
from math import isqrt


SCALE = 10**28


def down(value):
    return F(value.numerator*SCALE // value.denominator, SCALE)


def up(value):
    return -down(-value)


@dataclass(frozen=True)
class Interval:
    lo: F
    hi: F

    def __add__(self, other):
        other = enclose(other)
        return Interval(down(self.lo+other.lo), up(self.hi+other.hi))

    __radd__ = __add__

    def __neg__(self):
        return Interval(-self.hi, -self.lo)

    def __sub__(self, other):
        return self + (-enclose(other))

    def __rsub__(self, other):
        return enclose(other) + (-self)

    def __mul__(self, other):
        other = enclose(other)
        products = [a*b for a in (self.lo, self.hi) for b in (other.lo, other.hi)]
        return Interval(down(min(products)), up(max(products)))

    __rmul__ = __mul__

    def inverse(self):
        if self.lo <= 0 <= self.hi:
            raise ArithmeticError("division interval contains zero")
        return Interval(down(1/self.hi), up(1/self.lo))

    def __truediv__(self, other):
        return self * enclose(other).inverse()

    def __rtruediv__(self, other):
        return enclose(other) * self.inverse()

    def __pow__(self, exponent):
        if self.lo < 0 or exponent < 1:
            raise ArithmeticError("only positive powers on nonnegative intervals")
        return Interval(down(self.lo**exponent), up(self.hi**exponent))

    def sqrt(self):
        def floor_root(x):
            return F(isqrt(x.numerator*SCALE*SCALE // x.denominator), SCALE)
        return Interval(floor_root(self.lo), floor_root(self.hi)+F(1, SCALE))

    def log(self):
        # Our endpoints were quantized to a fixed decimal grid. Decimal.ln
        # is correctly rounded in ROUND_HALF_EVEN mode. Pad by one ulp.
        def endpoint(x, upper):
            with localcontext() as ctx:
                ctx.prec = 65
                # Pad the input conversion as well (constants can be non-terminating).
                dec = Decimal(x.numerator) / Decimal(x.denominator)
                dec = dec.next_plus() if upper else dec.next_minus()
                logx = dec.ln()
                return F(logx.next_plus() if upper else logx.next_minus())
        return Interval(down(endpoint(self.lo, False)), up(endpoint(self.hi, True)))


def enclose(x):
    return x if isinstance(x, Interval) else Interval(F(x), F(x))


@dataclass(frozen=True)
class Jet:
    value: Interval
    deriv: Interval

    def __add__(self, other):
        other = jet(other)
        return Jet(self.value+other.value, self.deriv+other.deriv)

    __radd__ = __add__

    def __neg__(self):
        return Jet(-self.value, -self.deriv)

    def __sub__(self, other):
        return self + (-jet(other))

    def __rsub__(self, other):
        return jet(other) + (-self)

    def __mul__(self, other):
        other = jet(other)
        return Jet(self.value*other.value, self.deriv*other.value+self.value*other.deriv)

    __rmul__ = __mul__

    def inverse(self):
        reciprocal = self.value.inverse()
        return Jet(reciprocal, -self.deriv*reciprocal*reciprocal)

    def __truediv__(self, other):
        return self * jet(other).inverse()

    def __rtruediv__(self, other):
        return jet(other) * self.inverse()

    def __pow__(self, exponent):
        return Jet(self.value**exponent, exponent*(self.value**(exponent-1))*self.deriv)

    def sqrt(self):
        value = self.value.sqrt()
        return Jet(value, self.deriv/(2*value))

    def log(self):
        return Jet(self.value.log(), self.deriv/self.value)


def jet(x):
    return x if isinstance(x, Jet) else Jet(enclose(x), enclose(0))


def margins(x):
    rr = 3*x/(2+x+2*x**2)
    ratio = (1-6*x**2*(1+x)/((2-x)*(2-2*x+2*x**2))).sqrt()
    # H=(nu3/nu2-1)/2. z=H/(1+H) is used in the scalar Schur bound.
    z = (1-ratio)/(1+ratio)
    p = (x+x**2*z)/(1-x**2*z)
    rhosq = 2*rr**2/(1-rr)
    intrinsic = rhosq.sqrt()/(1+(1-rhosq).sqrt())
    q = intrinsic/(1-(1-intrinsic**2)*(1-ratio)/2)
    r3 = -((1-x/2)*(1+x)).log()-(1-2*x).log()/4
    delta = (1-2*x)*(2-x)/(2*(1+x)**2)
    one_plus_xi = (1+delta)**2/(4*delta)
    L = one_plus_xi.log()
    g = L+1/one_plus_xi-1
    high_budget = L/3+2*g/27-r3
    simple_charge = (1+3*p**4+12*p**6/(1-4*x**2)).log()
    weak_charge = (1+q**2*(p**2+(1+q**2)*4*p**4/(1-4*p**2))).log()
    return {
        "simple_budget_gap": high_budget-simple_charge,
        "weak_budget_gap": high_budget-weak_charge,
        "unit_budget_minus_simple": r3-simple_charge,
        "unit_budget_minus_weak": r3-weak_charge,
        "weak_tail_denominator": 1-4*p**2,
        "strong_tail_denominator": 1-4*x**2,
    }


def fmt(x, upper):
    scale = 10**12
    k = -((-x.numerator*scale)//x.denominator) if upper else x.numerator*scale//x.denominator
    w, d = divmod(abs(k), scale)
    return f"{'-' if k<0 else ''}{w}.{d:012d}"


def verify_cover(left, right, tests, *, derivative=False):
    """Bisect until every requested sign is certified on every closed cell."""
    lower, upper, count = {}, {}, 0
    todo = [(left, right)]
    while todo:
        l, u = todo.pop()
        try:
            x = Interval(l, u)
            result = margins(Jet(x, enclose(1)) if derivative else x)
            selected = {k: (result[k].deriv if derivative else result[k])*s for k, s in tests}
            ok = all(v.lo > 0 for v in selected.values())
        except (ArithmeticError, ValueError):
            ok = False
        if not ok:
            if u-l < F(1, 10**10):
                raise ArithmeticError(f"unresolved cell {l} to {u}")
            mid = (l+u)/2
            todo.extend([(l, mid), (mid, u)])
            continue
        for k, iv in selected.items():
            lower[k] = min(lower.get(k, iv.lo), iv.lo)
            upper[k] = max(upper.get(k, iv.hi), iv.hi)
        count += 1
    return [(k, s, lower[k], upper[k], count) for k, s in tests]


def correlation(x):
    return -3*x/(2+x+2*x**2)


def main():
    writer = csv.writer(sys.stdout, lineterminator="\n")
    writer.writerow(["x_lo", "x_hi", "r_lo_outward", "r_hi_outward", "checked_quantity", "sign_multiplier",
                     "positive_lower_outward", "positive_upper_outward", "accepted_cells"])
    all_checks = [(k, 1) for k in (
        "simple_budget_gap", "weak_budget_gap", "unit_budget_minus_simple",
        "unit_budget_minus_weak", "weak_tail_denominator", "strong_tail_denominator",
    )]
    # The paper handles (0,1/16] analytically. Start the interval checks there.
    left, interior = F(1, 16), F(35, 100)
    edge_lo, edge_hi = F(".3538894526"), F(".3538894528")
    pieces = [
        (left, interior, all_checks, False),
        (interior, F(".355"), [(k, s) for k, s in all_checks if k != "simple_budget_gap"], False),
        (interior, F(".355"), [("simple_budget_gap", -1)], True),
        (edge_lo, edge_lo, [("simple_budget_gap", 1)], False),
        (edge_hi, edge_hi, [("simple_budget_gap", -1)], False),
    ]
    for l, u, checks, deriv in pieces:
        for k, sign, low, high, count in verify_cover(l, u, checks, derivative=deriv):
            writer.writerow([str(l), str(u), fmt(correlation(u), False), fmt(correlation(l), True), k+("_derivative" if deriv else ""), sign,
                             fmt(low, False), fmt(high, True), count])


if __name__ == "__main__":
    main()


==> anc/scripts/check_d1_fork_five.py <==
"""Five-step endpoint norm for a weak double edge with two branching neighbors."""

import csv
import sys
from collections import Counter, defaultdict
from itertools import product


def fifth_moments(arms):
    # Targets 0,1 already have an incoming third-step path from s.
    attached = Counter(arms)
    mass = attached + Counter((0, 1))
    if max(mass.values()) > 3:
        return
    cross = attached[0]+attached[1]
    if cross == 4:  # Full component on four vertices per side.
        return
    # Each special terminal has one W entry and the following two entries.
    pairs = [(0, 0), (attached[0], attached[1])]
    for left, right in (arms[:2], arms[2:]):
        pairs.append((mass[left]-1, mass[right]-1))
    constant = sum((a+b)**2+a*a+b*b for a, b in pairs)
    linear = 2*sum(a+b for a, b in pairs)
    free = sorted((m for m in mass.values() for _ in range(3-m)), reverse=True)
    constant += sum(z*z for z in free)
    constant += sum(sum(free[i:i+3])**2 for i in range(0, len(free), 3))
    return cross, (constant, linear, 2*len(pairs))


def fork_polynomials():
    choices = defaultdict(set)
    for arms in product(range(6), repeat=4):
        result = fifth_moments(arms)
        if result is not None:
            cross, coeffs = result
            choices[cross].add(coeffs)
    for cross, triples in sorted(choices.items()):
        for coeffs in sorted(triples):
            if not any(other != coeffs and all(a <= b for a, b in zip(coeffs, other))
                       for other in triples):
                yield cross, *coeffs


if __name__ == "__main__":
    writer = csv.writer(sys.stdout, lineterminator="\n")
    writer.writerow(("cross_edges", "constant", "linear", "quadratic"))
    writer.writerows(fork_polynomials())


==> anc/scripts/check_d1_k3_sharp.py <==
"""Rational interval certificates for D1, K=3, equicorrelation -1/3."""

import csv
import sys
from fractions import Fraction as F
from math import isqrt

from check_d1_sufficiency import log_bounds


def sqrt_bounds(x):
    scale = 10**18
    lo = isqrt(x.numerator * scale**2 // x.denominator)
    return F(lo, scale), F(lo + 1, scale)


def outward_decimal(x, upper):
    scale = 10**12
    scaled = x * scale
    if upper:
        units = -((-scaled.numerator) // scaled.denominator)
    else:
        units = scaled.numerator // scaled.denominator
    sign = "-" if units < 0 else ""
    whole, tail = divmod(abs(units), scale)
    return f"{sign}{whole}.{tail:012d}"


def main():
    rows = []

    def certify(name, lower, upper, *, above=None, below=None):
        if lower > upper:
            raise ArithmeticError(f"reversed bounds for {name}")
        relations = []
        if above is not None:
            if not above < lower:
                raise ArithmeticError(f"{name} too small")
            relations.append(f"> {above}")
        if below is not None:
            if not upper < below:
                raise ArithmeticError(f"{name} too large")
            relations.append(f"< {below}")
        rows.append((name, outward_decimal(lower, False), outward_decimal(upper, True),
                     " and ".join(relations) or "enclosure"))

    sqrt3_lo, sqrt3_hi = sqrt_bounds(F(3))
    v2_lo, v2_hi = sqrt_bounds(F(2, 3))
    v3_lo, v3_hi = (1 + sqrt3_lo) / 3, (1 + sqrt3_hi) / 3

    # Substitution of 3v_3=1+sqrt(3) into the Gaussian determinant.
    det_lo, det_hi = log_bounds(F(16, 27))
    shape_lo = log_bounds((3 + 2*sqrt3_lo) / 4)[0]
    shape_hi = log_bounds((3 + 2*sqrt3_hi) / 4)[1]
    r3_lo = det_lo/2 + 3*shape_lo/4
    r3_hi = det_hi/2 + 3*shape_hi/4
    r2_lo = log_bounds((1 + 1/v2_hi)/2)[0]
    r2_hi = log_bounds((1 + 1/v2_lo)/2)[1]
    certify("R3", r3_lo, r3_hi, above=F(0))
    certify("inverse_R3", 1/r3_hi, 1/r3_lo, below=F(51, 5))
    certify("R2", r2_lo, r2_hi)
    certify("R2_minus_R3", r2_lo-r3_hi, r2_hi-r3_lo, above=F(0))
    chord_lo, chord_hi = log_bounds(F(25, 16))
    certify("small_support_margin", 2*chord_lo/9-r3_hi, 2*chord_hi/9-r3_lo, above=F(0))

    # Message precision ratio nu_v/s_{v->w} in the report's box.
    box_lo, box_hi = F(39, 40), F(41, 40)
    h_lo = (v2_lo*box_lo/v3_hi-1)/2
    h_hi = (v3_hi*box_hi/v2_lo-1)/2
    same_or_smaller_sender = (box_lo-1)/2
    certify("incoming_h", h_lo, h_hi, above=-F(63, 1000), below=F(73, 1000))
    if same_or_smaller_sender != -F(1, 80):
        raise ArithmeticError("wrong lower endpoint for q3 or double edges")
    certify("q3_or_double_incoming_h", same_or_smaller_sender, h_hi)

    # The q3 correlation magnitude is 2-sqrt(3); the q2 magnitude is
    # 1/(sqrt(3)+sqrt(2)). Bound the input covariance and regression norms.
    r_lo, r_hi = 2-sqrt3_hi, 2-sqrt3_lo
    sqrt2_lo, sqrt2_hi = sqrt_bounds(F(2))
    eta_lo = 1/(sqrt3_hi+sqrt2_hi)
    eta_hi = 1/(sqrt3_lo+sqrt2_lo)
    certify("q3_base_correlation", r_lo, r_hi, below=F(268, 1000))
    certify("q2_base_correlation", eta_lo, eta_hi, below=F(32, 100))
    certify("q2_squared_regression_vs_uniform_bound", 2*F(268, 1000)**2-eta_hi**2,
            2*F(268, 1000)**2-eta_lo**2, above=F(0))
    perturb = F(73, 1000)
    drift = perturb * 2*F(268, 1000)**2 / (1-F(132, 100)*perturb)
    certify("variance_absolute_drift_upper", drift, drift, below=F(117, 10000))
    certify("outgoing_precision_ratio", 2/(1+drift)-1, 2/(1-drift)-1,
            above=box_lo, below=box_hi)

    # Equicorrelated precision a I + b 11^T. Schur reduction over the
    # third view bounds the magnitude of each two-coordinate correlation.
    a_lo, a_hi = 1/(1+r_hi), 1/(1+r_lo)
    b_hi = r_hi / ((1+r_lo)*(1-2*r_hi))
    reduced = b_hi*(a_hi+perturb)/(a_hi+perturb+b_hi)
    bound3 = reduced/(a_lo-F(1, 80)+reduced)
    certify("q3_belief_abs_correlation_upper", bound3, bound3, below=F(278, 1000))

    # The double end has h > -1/80; the singleton end has h > -63/1000.
    factor = 1-eta_lo**2
    denom = (1-F(1, 80)*factor)*(1-F(63, 1000)*factor)
    bound2 = sqrt_bounds(eta_hi**2/denom)[1]
    certify("q2_belief_abs_correlation_upper", bound2, bound2, below=F(33, 100))

    max_entry, row_sum = F(33, 100), F(556, 1000)
    loop_charge = max_entry**2 * row_sum**2 / (1-row_sum**2)
    certify("loop_cost_per_closer_upper", loop_charge, loop_charge, below=F(4873, 100000))
    scaled_charge = F(51, 5) * loop_charge
    certify("loop_cost_at_10_2_upper", scaled_charge, scaled_charge, below=F(1, 2))

    writer = csv.writer(sys.stdout, lineterminator="\n")
    writer.writerow(("quantity", "lower_outward", "upper_outward", "certified"))
    writer.writerows(rows)


if __name__ == "__main__":
    main()


==> anc/scripts/check_d1_outer_left_short.py <==
"""Certify the colored short-cycle bridge at the more negative end of the 1/50 band."""

import csv
import sys
from fractions import Fraction as F

from check_d1_axial_band_short import margins
from check_d1_equicorr_family import Interval, fmt


def cover(r, e):
    try:
        values = margins(r, e)
        if all(value.lo > 0 for value in values.values()):
            yield values
            return
    except (ValueError, ArithmeticError):
        pass
    axis = r if r.hi-r.lo >= e.hi-e.lo else e
    if axis.hi-axis.lo < F(1, 10**8):
        raise ArithmeticError(f"unresolved r={r}, e={e}")
    mid = (axis.hi+axis.lo)/2
    for half in (Interval(axis.lo, mid), Interval(mid, axis.hi)):
        if axis is r:
            yield from cover(half, e)
        else:
            yield from cover(r, half)


if __name__ == "__main__":
    writer = csv.writer(sys.stdout, lineterminator="\n")
    writer.writerow(("r_lo", "r_hi", "e_lo", "e_hi", "test",
                     "lower_outward", "upper_outward", "cells"))
    rb = Interval(F(-53, 150), F(-7, 20))
    eb = Interval(F(23, 250), F(11, 100))
    boxes = list(cover(rb, eb))
    for key in boxes[0]:
        lo = min(values[key].lo for values in boxes)
        hi = max(values[key].hi for values in boxes)
        writer.writerow((rb.lo, rb.hi, eb.lo, eb.hi, key,
                         fmt(lo, False), fmt(hi, True), len(boxes)))


==> anc/scripts/check_d1_short_cycle_budget.py <==
"""Certify the short-cycle budgets by interval arithmetic on a continuous x range."""

import csv
import sys
from fractions import Fraction as F
from pathlib import Path

from check_d1_equicorr_family import Interval, Jet, correlation, enclose, fmt


def maximum(left, right):
    if isinstance(left, Jet):
        if left.value.lo > right.value.hi:
            return left
        if right.value.lo > left.value.hi:
            return right
        raise ArithmeticError("derivative across a change of branch")
    return Interval(max(left.lo, right.lo), max(left.hi, right.hi))


def simple_motifs():
    directory = Path(__file__).resolve().parents[1] / "d1_cycle6_motifs"
    rows = []
    for filename in ("square_free/rows.csv", "rows.csv"):
        with (directory / filename).open() as data:
            for row in csv.DictReader(data):
                a, b = int(row["four_cycles"]), int(row["six_cycles"])
                if a != (0 if filename.startswith("square_free") else 1):
                    continue
                factors = (a, b, int(row["eight_return_bound"]), int(row["max_squared_norm_product"]))
                rows.append((f"simple_{a}_{b}", factors))
    return rows


def margins(x, motifs):
    rr = 3*x/(2+x+2*x**2)
    v = (1-2*rr**2/(1-rr)).sqrt()
    v3 = (1+x)*(2-x)/(2+x+2*x**2)
    u = v/v3
    d3 = (1/(1+x)-F(1, 2)+x/((1+x)*(1-2*x)))/v3
    j = 1/(2*d3)
    norm_factor = (1+x)*(1-x/2)
    rate = -norm_factor.log()-(1-2*x).log()/4
    delta = (1-2*x)*(2-x)/(2*(1+x)**2)
    det_factor = (1+delta)**2/(4*delta)
    ell = det_factor.log()
    support = ell/3+2*(ell+1/det_factor-1)/27-rate
    excess = ((1+v)/(2*v)).log()-rate
    h = 4*v**2/((1+j)*norm_factor**2*(1-2*x).sqrt())
    calibrated = (h-1)/(v+(v**2+(h-1)*(v**2-h*j)).sqrt())
    a = maximum(calibrated, u)
    relative = u/a
    precision = (1-relative)/(1+relative)
    p = (x+x**2*precision)/(1-x**2*precision)
    t = (1-a*v)/(1+a*v)
    w = t/(1-(1-t**2)*(1-relative)/2)
    # The path slack vanishes identically on the calibrated branch.
    homogeneous_cost = ((1+v)/(1+u*v)).log()-((1+j)/(1+j*u**2)).log()/2
    slack = maximum(excess-homogeneous_cost, 0*x)
    den = 1-4*x**2
    tail = 4*x**2/den
    p2, p4, p6, p8 = p**2, p**4, p**6, p**8
    out = {"unit_minus_support": rate-support, "path_concavity": 1-j/v,
           "calibration_positive": h-1, "calibration_below_one": 1-calibrated,
           "weak_less_one": 1-w}
    for name, (a4, a6, a8, norm_square) in motifs:
        coeff = enclose(norm_square).sqrt()
        # Keep the jet on the left of interval-valued constants.
        roots = p4*a4+p6*a6+p8*a8+p8*tail*coeff
        out[name] = support-(1+roots).log()
    # The two-square edge is chosen inside a K2,3 or a K3,3 minus one
    # edge. Its four-step norm product is <=27 in both cases.
    for name, n6, n8, n10 in (("simple_K23", 0, 6, 16),
                              ("simple_K33_minus_edge", 2, 10, 26)):
        roots = 2*p4+n6*p6+n8*p8+n10*p**10+27*p8*tail*4*x**2
        out[name] = support-(1+roots).log()
    # A marked parallel edge on an exterior square and its surviving partner
    # use two distinct marks. These pairs have disjoint partner marks.
    weak_square = w*p2+w*(1+w)*p4+w*(8+2*w**2)*p6/den
    partner = p4+p6+12*p8/den
    out["square_pair"] = 2*support+slack-(1+weak_square).log()-(1+partner).log()
    split = 6+2*w**2
    parallel = 3+3*w+4*w**2
    for name, six, norm in (
        ("open_split_split", 3, split),
        ("open_split_parallel", 1+3*w, (split*parallel).sqrt()),
        ("open_parallel_parallel", 4*w, parallel),
    ):
        roots = w*p2+w**2*p4+w*p6*(w**2+six+norm*tail)
        out[name] = support+slack-(1+roots).log()
    return out


def certify(lo, hi, signs, motifs, derivative=False):
    bounds = {}
    cells = [(lo, hi)]
    accepted = 0
    while cells:
        left, right = cells.pop()
        try:
            x = Interval(left, right)
            values = margins(Jet(x, enclose(1)) if derivative else x, motifs)
            signed = {k: (values[k].deriv if derivative else values[k])*s for k, s in signs}
            passed = all(y.lo > 0 for y in signed.values())
        except (ArithmeticError, ValueError):
            passed = False
        if not passed:
            if right-left < F(1, 10**12):
                raise ArithmeticError(f"unresolved short-cycle budget on [{left}, {right}]")
            mid = (left+right)/2
            cells.extend([(left, mid), (mid, right)])
            continue
        accepted += 1
        for key, y in signed.items():
            low, high = bounds.get(key, (y.lo, y.hi))
            bounds[key] = (min(low, y.lo), max(high, y.hi))
    for key, sign in signs:
        lower, upper = bounds[key]
        yield (str(lo), str(hi), fmt(correlation(hi), False), fmt(correlation(lo), True),
               key+("_derivative" if derivative else ""), sign, fmt(lower, False),
               fmt(upper, True), accepted)


def main():
    motifs = simple_motifs()
    initial, shoulder, end = F(".35"), F(".450"), F(".4508")
    active = "open_split_split"
    checks = [(key, 1) for key in margins(enclose(initial), motifs)]
    other = [item for item in checks if item[0] != active]
    # Keep away from the zero when checking the other, nearby weak-root type.
    lo, hi = F("0.45069846675"), F("0.45069846678")
    simple_checks = [item for item in checks if item[0].startswith("simple_") or
                     item[0] in ("unit_minus_support", "path_concavity", "weak_less_one",
                                 "calibration_below_one", "calibration_positive")]
    simple_active = "simple_0_4"
    simple_lo, simple_hi = F(".45512202342"), F(".45512202346")
    simple_other = [item for item in simple_checks if item[0] != simple_active]
    pieces = [(initial, shoulder, checks, False), (shoulder, hi, other, False),
              (shoulder, end, [(active, -1)], True),
              (lo, lo, [(active, 1)], False), (hi, hi, [(active, -1)], False),
              (lo, hi, other, False),
              (hi, F(".455"), simple_checks, False),
              (F(".455"), simple_hi, simple_other, False),
              (F(".455"), F(".4552"), [(simple_active, -1)], True),
              (simple_lo, simple_lo, [(simple_active, 1)], False),
              (simple_hi, simple_hi, [(simple_active, -1)], False)]
    writer = csv.writer(sys.stdout, lineterminator="\n")
    writer.writerow(("x_lo", "x_hi", "r_lo_outward", "r_hi_outward", "quantity",
                     "sign", "signed_lower_outward", "signed_upper_outward", "accepted_cells"))
    for left, right, signs, derivative in pieces:
        writer.writerows(certify(left, right, signs, motifs, derivative))


if __name__ == "__main__":
    main()


==> anc/scripts/check_d1_simple_ten.py <==
"""Bound the five-step terminal multiplicities of a selected simple edge."""

import csv
import sys
from collections import Counter
from fractions import Fraction as F
from math import isqrt
from pathlib import Path

from check_d1_cycle6_motifs import (
    capacities, cheaper_local_edge, half_paths, neighborhoods, outside_groups,
    six_cycles,
)
from check_d1_equicorr_family import Interval, Jet, correlation, enclose, fmt


def norm5(edges, nl, nr):
    """Sum the four-step arrivals at each destination, bounding fresh groups."""
    _, caps = capacities(edges, nl, nr, 3, 3)
    best = 0
    for groups, size in outside_groups(caps, nl):
        ext = edges | {(i, j+3) for j, group in enumerate(groups) for i in group}
        paths = half_paths(ext)
        col_mass = Counter()
        fresh = []
        rows = [[] for _ in range(size)]
        for i, j in ext:
            rows[i].append(j)
        fourth = 0
        aligned = [0, 0, 0]
        for i, arrivals in paths.items():
            incoming = Counter(j for _, j in arrivals)
            total = len(arrivals)
            for j in rows[i]:
                value = total-incoming[j]
                col_mass[j] += value
                fourth += value*value
            free = 3-len(rows[i])
            fresh.extend([total]*free)
            for slot in range(free):
                aligned[slot] += total
            fourth += free*total**2
        fresh.sort(reverse=True)
        by_degree = sum(sum(fresh[j:j+3])**2 for j in range(0, len(fresh), 3))
        by_source = sum(v*v for v in aligned)
        fifth = fourth + sum(v*v for v in col_mass.values()) + min(by_degree, by_source)
        best = max(best, fifth)
    return best


def motif_rows():
    base = Path(__file__).resolve().parents[1] / "d1_cycle6_motifs"
    prior = {}
    for path in [base/"square_free"/"rows.csv", base/"single_square"/"rows.csv", base/"rows.csv"]:
        with path.open() as handle:
            for row in csv.DictReader(handle):
                key = (int(row["four_cycles"]), int(row["six_cycles"]))
                prior.setdefault(key, (int(row["eight_return_bound"]), int(row["max_squared_norm_product"])))
    tally = {}
    for a, edges, nl, nr in neighborhoods():
        b = six_cycles(edges)
        if a > 2 or (a == 2 and b not in (0, 2)) or (a == 1 and cheaper_local_edge(edges, a, b)):
            continue
        product = norm5(edges, nl, nr)*norm5({(j, i) for i, j in edges}, nr, nl)
        count, maximum = tally.get((a, b), (0, 0))
        tally[a, b] = (count+1, max(maximum, product))
    for (a, b), (count, maximum) in sorted(tally.items()):
        eight, previous = prior[a, b]
        ten = isqrt(maximum)
        # The selected two-square cells have sharper internal/external counts.
        if a == 2:
            eight, ten = (6, 16) if b == 0 else (10, 26)
        yield a, b, count, eight, previous, maximum, ten


def margins(x, motifs):
    delta = (1-2*x)*(2-x)/(2*(1+x)**2)
    det = (1+delta)**2/(4*delta)
    ell = det.log()
    rate = -((1+x)*(1-x/2)).log()-(1-2*x).log()/4
    support = ell/3+2*(ell+1/det-1)/27-rate
    rr = 3*x/(2+x+2*x**2)
    v = (1-2*rr**2/(1-rr)).sqrt()
    v3 = (1+x)*(2-x)/(2+x+2*x**2)
    u = v/v3
    j = v3/(2*(1/(1+x)-F(1,2)+x/((1+x)*(1-2*x))))
    shared = ((1+v)/(2*v)).log()-rate-((1+v)/(1+v*u)).log()+((1+j)/(1+j*u**2)).log()/2
    out = {"path_slack_at_u": shared, "unit_minus_support": rate-support}
    for a, b, _, eight, _, bound5, ten in motifs:
        root = a*x**4+b*x**6+eight*x**8+ten*x**10+x**10*(4*x**2/(1-4*x**2))*enclose(bound5).sqrt()
        out[f"simple_{a}_{b}"] = support-(1+root).log()
    return out


def certificates(motifs):
    start, split = F(".45"), F(".465")
    lo, hi = F(".46544977415"), F(".46544977424")
    active = "simple_0_4"
    all_keys = list(margins(enclose(start), motifs))
    specs = [(start, split, all_keys, 1, False),
             (split, hi, [k for k in all_keys if k != active], 1, False),
             (split, hi, [active], -1, True),
             (lo, lo, [active], 1, False), (hi, hi, [active], -1, False)]
    for left, right, names, sign, deriv in specs:
        cells = [(left, right)]
        lows, highs = {}, {}
        accepted = 0
        while cells:
            l, r = cells.pop()
            x = Interval(l, r)
            try:
                values = margins(Jet(x, enclose(1)) if deriv else x, motifs)
                signed = {k: sign*(values[k].deriv if deriv else values[k]) for k in names}
                ok = all(v.lo > 0 for v in signed.values())
            except (ArithmeticError, ValueError):
                ok = False
            if not ok:
                if r-l < F(1,10**12):
                    raise ArithmeticError(f"could not certify {names} on {l} to {r}")
                mid = (l+r)/2
                cells.extend([(l, mid), (mid, r)])
                continue
            accepted += 1
            for k, v in signed.items():
                lows[k] = min(lows.get(k, v.lo), v.lo)
                highs[k] = max(highs.get(k, v.hi), v.hi)
        for k in names:
            yield (left, right, fmt(correlation(right), False), fmt(correlation(left), True),
                   k+("_derivative" if deriv else ""), sign, fmt(lows[k], False), fmt(highs[k], True), accepted)


if __name__ == "__main__":
    writer = csv.writer(sys.stdout, lineterminator="\n")
    if sys.argv[1:] == ["--intervals"]:
        path = Path(__file__).resolve().parents[1] / "d1_simple_ten" / "rows.csv"
        with path.open() as source:
            next(source)
            motifs = [tuple(map(int, row)) for row in csv.reader(source)]
        writer.writerow(("x_lo", "x_hi", "r_lo_outward", "r_hi_outward", "quantity",
                         "sign", "signed_lo_outward", "signed_hi_outward", "cells"))
        writer.writerows(certificates(motifs))
    else:
        writer.writerow(("four", "six", "second_neighborhoods", "eight_bound",
                         "four_step_product_squared", "five_step_product_squared", "ten_bound"))
        writer.writerows(motif_rows())


==> anc/scripts/check_d1_sufficiency.py <==
"""Exact rational sign checks for the three-view D1 sufficient condition."""

import csv
import sys
from fractions import Fraction as F
from math import log, sqrt


def log_bounds(x):
    """Bound log(x) by its atanh series and a geometric remainder."""
    t = (x - 1) / (x + 1)
    count = 16
    center = 2 * sum(t ** (2 * j + 1) / (2 * j + 1) for j in range(count))
    error = 2 * abs(t) ** (2 * count + 1) / ((2 * count + 1) * (1 - t*t))
    return center - error, center + error


def log_sum_bounds(terms, constant=F(0)):
    lower = upper = constant
    for coefficient, x in terms:
        lo, hi = log_bounds(x)
        lower += min(coefficient * lo, coefficient * hi)
        upper += max(coefficient * lo, coefficient * hi)
    return lower, upper


def main():
    rate = F(543, 50)
    b, u = F(9, 50), F(3, 25)
    ell, slope = F(2, 3), F(2, 9)
    # At f=1 write each term of 2F as weight(f) log(1 + z f).
    weights = [(1-ell, -slope, b), (2-ell, -slope, -u), (2*ell, 2*slope, u)]
    constant_logs = [(F(1), 1-b), (F(2), 1+u)]
    value = [(w, 1+z) for w, _, z in weights] + [(2*ell, F(5, 4))] + constant_logs
    derivative = [(dw, 1+z) for _, dw, z in weights] + [(2*slope, F(5, 4))] + constant_logs
    rational_part = sum(w*z/(1+z) for w, _, z in weights)
    f_lo, f_hi = log_sum_bounds(value)
    dp_lo, dp_hi = log_sum_bounds(derivative, rational_part)
    # The connected-component correction adds w(f)g/2 to F.
    g_lo, g_hi = log_sum_bounds([(F(1), F(25, 16))], F(16, 25)-1)
    w, dw = F(4, 81), -F(6, 81)
    linear_gain = F(4, 81)*F(3, 50)
    f_lo, f_hi = f_lo+w*g_lo+linear_gain, f_hi+w*g_hi+linear_gain
    dp_lo, dp_hi = dp_lo+dw*g_hi+linear_gain, dp_hi+dw*g_lo+linear_gain
    curvature = (-2*slope*b - F(5, 9)*b*b + 2*slope*u
                 - F(14, 9)*u*u/(1-u)**2 + F(8, 9)*u/(1+u) - F(4, 3)*u*u)
    checks = [
        ("lower_bound_2F_second_derivative", curvature, curvature, F(0)),
        ("tangent_gap_at_zero", (f_lo-dp_hi)/2-1/rate, (f_hi-dp_lo)/2-1/rate, F(1, 5000)),
        ("tangent_gap_at_one", f_lo/2-2/rate, f_hi/2-2/rate, F(1, 5000)),
    ]
    d_lo, d_hi = log_bounds(F(27, 16))
    checks.append(("A4_singleton_deficit_3_minus_kappa_D", 3-rate*d_hi/2, 3-rate*d_lo/2, F(0)))
    writer = csv.writer(sys.stdout, lineterminator="\n")
    writer.writerow(("quantity", "value", "status"))
    for name, lo, hi, target in checks:
        if lo <= target:
            raise ArithmeticError(f"could not certify {name}")
        writer.writerow((name, format(float((lo+hi)/2), ".12g"), f"certified > {target}"))

    # Closed forms from §2.4. These two rows give rounded values only.
    variance = (1+sqrt(3))/3
    eigenvalues = (F(1, 3), F(4, 3), F(4, 3))
    log_z = (-sum(log(x) for x in eigenvalues)/3 - log(variance)/2
             - sum(log(2/(3*x)+1/(3*variance)) for x in eigenvalues)/2)
    writer.writerow(("inverse_R_three", format(-2/(3*log_z), ".12g"), "rounded closed form"))
    writer.writerow(("two_over_I_star", format(4/log(1.5), ".12g"), "rounded closed form"))


if __name__ == "__main__":
    main()


==> anc/scripts/check_d1_thirtieth_determinant.py <==
"""Exact finite checks of the expanded-graph determinant at an intermediate tilt."""

import csv
import sys
from fractions import Fraction as F


def zeros(n):
    return [[F(0) for _ in range(n)] for _ in range(n)]


def inverse_and_det(matrix):
    """Gauss-Jordan elimination on a rational positive definite matrix."""
    n = len(matrix)
    rows = [row[:] + [F(i == k) for k in range(n)] for i, row in enumerate(matrix)]
    determinant = F(1)
    for i in range(n):
        pivot = rows[i][i]
        assert pivot > 0
        determinant *= pivot
        rows[i] = [entry/pivot for entry in rows[i]]
        for k in range(n):
            if k != i:
                factor = rows[k][i]
                rows[k] = [a-factor*b for a, b in zip(rows[k], rows[i])]
    return [row[n:] for row in rows], determinant


def check(graph, matchings):
    m = 3
    alpha = F(3, 5)
    z = (F(1, 3), F(1, 2), F(1, 2))
    reference = (F(2, 3), F(3, 4), F(3, 4))
    covariance = [[F(i == k)-a*b for k, b in enumerate(z)] for i, a in enumerate(z)]
    precision, _ = inverse_and_det(covariance)
    site = [[alpha*precision[i][k] + (F(1, 2)-alpha)*F(i == k)/reference[i]
             for k in range(3)] for i in range(3)]

    # Variable indices are (true vertex, color); the false endpoint is
    # determined independently for each color by its perfect matching.
    direct = zeros(3*m)
    for left in range(m):
        for i in range(3):
            for k in range(3):
                direct[3*left+i][3*left+k] += site[i][k]
    for right in range(m):
        ports = [3*matching.index(right)+i for i, matching in enumerate(matchings)]
        for i in range(3):
            for k in range(3):
                direct[ports[i]][ports[k]] += site[i][k]
    _, det_direct = inverse_and_det(direct)

    h = [alpha+(F(1, 2)-alpha)/v for v in reference]
    j = [a/alpha for a in h]
    assert min(j) > 0
    mass = 2*(1-sum(a*a for a in z))*j[0]/z[0]**2
    q = (z[1]**2/j[1])/(z[0]**2/j[0])
    laplacian = zeros(2*m)
    for v in range(2*m):
        laplacian[v][v] = mass
    for matching, conductance in zip(matchings, (1, q, q)):
        for left, right in enumerate(matching):
            other = m+right
            laplacian[left][left] += conductance
            laplacian[other][other] += conductance
            laplacian[left][other] -= conductance
            laplacian[other][left] -= conductance
    _, det_vertex = inverse_and_det(laplacian)
    factor = (8*h[0]*h[1]*h[2])**m/mass**(2*m)
    det_reconstructed = factor*det_vertex
    assert det_direct == det_reconstructed
    return (graph, m, alpha, *z[:2], *reference[:2], *j[:2], q, mass,
            det_direct, det_vertex, factor, det_reconstructed, det_direct-det_reconstructed)


if __name__ == "__main__":
    identity = (0, 1, 2)
    cycle = (1, 2, 0)
    reverse = (2, 0, 1)
    writer = csv.writer(sys.stdout, lineterminator="\n")
    writer.writerow(("graph", "m", "alpha", "z1", "z2_eq_z3", "V1", "V2_eq_V3",
                     "j1", "j2_eq_j3", "Q", "M", "direct_det", "vertex_det",
                     "factor", "reconstructed_det", "exact_difference"))
    writer.writerow(check("parallel_12", (identity, identity, cycle)))
    writer.writerow(check("all_distinct", (identity, cycle, reverse)))


==> anc/scripts/check_d1_weak_eight_budget.py <==
"""Certify open weak edges and pairs, including the five-step tail of a fork."""

import csv
import sys
from fractions import Fraction as F
from pathlib import Path

from check_d1_equicorr_family import Interval, correlation, enclose, fmt


DATA = Path(__file__).resolve().parents[1]
CAP = F(153, 200)


def read_table(folder):
    with (DATA / folder / "rows.csv").open() as data:
        return list(csv.DictReader(data))


def margins(x, fork_shapes, outside, parallel):
    r_abs = 3*x/(2+x+2*x**2)
    v = (1-2*r_abs**2/(1-r_abs)).sqrt()
    v3 = (1+x)*(2-x)/(2+x+2*x**2)
    u = v/v3
    j = v3/(2*(1/(1+x)-F(1, 2)+x/((1+x)*(1-2*x))))
    w = (1-u*v)/(1+u*v)
    rate = -((1+x)*(1-x/2)).log()-(1-2*x).log()/4
    delta = (1-2*x)*(2-x)/(2*(1+x)**2)
    det = (1+delta)**2/(4*delta)
    ell = det.log()
    support = ell/3+2*(ell+1/det-1)/27-rate
    slack = ((1+v)/(2*v)).log()-rate-((1+v)/(1+u*v)).log()+((1+j)/(1+j*u**2)).log()/2
    den = 1-4*x**2
    tail = 4*x**2/den
    out = {"path_concavity": 1-j/v, "positive_sigma": slack, "rate_minus_support": rate-support,
           "cap_minus_weight": CAP-w, "u_below_one": 1-u, "positive_weight": w}
    base = w*x**2+w**2*x**4+w**3*x**6
    for b, a0, a1, a2 in fork_shapes:
        moment5 = a0+a1*w+a2*w**2
        eight = w**3+(1+2*w)*b+outside[b]
        total = base+w*(b*x**6+eight*x**8+moment5*x**10/den)
        out[f"fork_{b}_{a0}_{a1}"] = support+slack-(1+total).log()
    for types, eight, norm4 in parallel:
        six = 1+3*w if types == "1-2" else 4*w
        total = base+w*(six*x**6+x**8*(eight+norm4*tail))
        out[f"open_{types}"] = support+slack-(1+total).log()
    root = (w*x**2+w*(1+w)*x**4+w*(w**2+2*w+2)*x**6
            +w*(19+3*w+5*w**2+w**3)*x**8/den)
    partner = x**4+x**6+12*x**8/den
    out["exterior_square_pair"] = 2*support+slack-(1+root).log()-(1+partner).log()
    return out


def certify(left, right, tables):
    pending = [(left, right)]
    accepted = 0
    lower, upper = {}, {}
    while pending:
        a, b = pending.pop()
        try:
            values = margins(Interval(a, b), *tables)
            passed = all(gap.lo > 0 for gap in values.values())
        except (ArithmeticError, ValueError):
            passed = False
        if not passed:
            if b-a < F(1, 10**11):
                raise ArithmeticError(f"unresolved weak-edge budget on [{a}, {b}]")
            mid = (a+b)/2
            pending.extend([(a, mid), (mid, b)])
            continue
        accepted += 1
        for key, gap in values.items():
            lower[key] = min(lower.get(key, gap.lo), gap.lo)
            upper[key] = max(upper.get(key, gap.hi), gap.hi)
    for key in lower:
        yield (left, right, fmt(correlation(right), False), fmt(correlation(left), True),
               key, fmt(lower[key], False), fmt(upper[key], True), accepted)


def main():
    forks = [tuple(int(row[key]) for key in ("cross_edges", "constant", "linear", "quadratic"))
             for row in read_table("d1_fork_five")]
    outside = {int(row["cross_edges"]): int(row["joint_outside_eight_bound"])
               for row in read_table("d1_weak_eight_fork")}
    parallel = [(row["outer_types"], F(row["eight_return_over_W"]),
                 enclose(F(row["four_norm_product_squared_over_W_squared"])).sqrt())
                for row in read_table("d1_weak_eight_parallel") if F(row["weight_cap"]) == CAP]
    assert set(outside) == {b for b, *_ in forks} == set(range(4))
    assert {kind for kind, *_ in parallel} == {"1-2", "2-2"}
    writer = csv.writer(sys.stdout, lineterminator="\n")
    writer.writerow(("x_lo", "x_hi", "r_lo_outward", "r_hi_outward", "quantity",
                     "gap_lower_outward", "gap_upper_outward", "accepted_cells"))
    for left, right in ((".45", ".46544977424"), (".45512202342", ".45512202346"),
                        (".46544977415", ".46544977424")):
        writer.writerows(certify(F(left), F(right), (forks, outside, parallel)))


if __name__ == "__main__":
    main()


==> anc/scripts/check_d1_weak_eight_fork.py <==
"""Integer envelopes for the outside of a weak parallel edge with split arms."""

import csv
import sys
from collections import defaultdict
from itertools import product


def packed_square_sum(total):
    full, last = divmod(total, 3)
    return 9 * full + last**2


def fork_bounds():
    by_size = defaultdict(list)
    for a, b, c, d in product(range(3), repeat=4):
        rows = (a+b, c+d)
        cols = (a+c, b+d)
        cross = sum(rows)
        if max(rows+cols) > 2 or cross > 3:
            continue
        outer = 4-cross
        outside_squares = packed_square_sum(outer)
        outside_four = outside_squares-outer
        four_left = outside_four + sum(n*(n-1) for n in rows)
        four_right = outside_four + sum(n*(n-1) for n in cols)
        inside = sum(edge*(rows[i]-1)*(cols[j]-1)
                     for i, pair in enumerate(((a, b), (c, d)))
                     for j, edge in enumerate(pair))
        mixed = min(2, outer-1) * (rows.count(1)+cols.count(1))
        traverse = 2*outer + mixed + inside
        norm = 6 + outside_squares + max(sum((1+n)**2 for n in side)
                                         for side in (rows, cols))
        by_size[cross].append((traverse, four_left+four_right,
                               traverse+four_left+four_right, norm))
    for cross, group in sorted(by_size.items()):
        yield (cross, len(group), *(max(vals) for vals in zip(*group)))


def main():
    writer = csv.writer(sys.stdout, lineterminator="\n")
    writer.writerow(("cross_edges", "matrices", "outside_cross5_bound",
                     "outside_same4_sum_bound", "joint_outside_eight_bound",
                     "four_step_norm_constant"))
    writer.writerows(fork_bounds())


if __name__ == "__main__":
    main()


==> anc/scripts/check_d1_weak_eight_parallel.py <==
"""Bound eight-step returns rooted at weak double edges with a parallel outer neighbor."""

import csv
import sys
from collections import Counter
from fractions import Fraction
from itertools import product
from math import isqrt


def fillings(left, right):
    """All nonnegative rectangular matrices under two-sided port bounds."""
    if not left:
        yield ()
        return
    for row in product(*(range(min(2, cap, left[0]) + 1) for cap in right)):
        if sum(row) <= left[0]:
            remaining = [cap - entry for cap, entry in zip(right, row)]
            for rest in fillings(left[1:], remaining):
                yield (row,) + rest


def fresh_connections(degrees):
    """Attach all remaining ports to fresh vertices numbered by first occurrence."""
    sources = [i for i, count in enumerate(degrees) for _ in range(count)]

    def assign(labels, totals):
        pos = len(labels)
        if pos == len(sources):
            yield tuple(zip(sources, labels)), len(totals)
            return
        for label in range(len(totals) + 1):
            # The stubs at a vertex are unordered. Final capacities are at most 3.
            if pos and sources[pos] == sources[pos-1] and label < labels[-1]:
                continue
            if label < len(totals) and totals[label] == 3:
                continue
            if sum(i == sources[pos] and j == label
                   for i, j in zip(sources, labels)) >= 2:
                continue
            counts = list(totals) if label < len(totals) else [*totals, 0]
            counts[label] += 1
            yield from assign([*labels, label], counts)

    yield from assign([], [])


def rooms(edges, side, vertices):
    degrees = Counter(e[side] for e in edges)
    return [3-degrees[i] for i in vertices]


def add_matrix(edges, rows, left_ids, right_ids):
    return edges + [(i, j) for i, row in zip(left_ids, rows)
                    for j, entry in zip(right_ids, row) for _ in range(entry)]


def neighborhoods(i_type, j_type):
    # Left root u=0 and external neighbor d=1; right root v=0, external s=1.
    left_arms = [2, 3] if j_type == 1 else [2]
    right_arms = [2, 3] if i_type == 1 else [2]
    root = [(0, 0), (0, 0), (1, 0), (0, 1)]
    root += [(1, j) for j in right_arms for _ in range(i_type)]
    root += [(i, 1) for i in left_arms for _ in range(j_type)]
    for middle in fillings(rooms(root, 0, left_arms), rooms(root, 1, right_arms)):
        first = add_matrix(root, middle, left_arms, right_arms)
        for to_left, count_left in fresh_connections(rooms(first, 1, right_arms)):
            for to_right, count_right in fresh_connections(rooms(first, 0, left_arms)):
                new_left = list(range(4, 4 + count_left))
                new_right = list(range(4, 4 + count_right))
                outer = first + [(new_left[i], right_arms[j]) for j, i in to_left]
                outer += [(left_arms[i], new_right[j]) for i, j in to_right]
                left_rem = rooms(outer, 0, new_left)
                right_rem = rooms(outer, 1, new_right)
                for far in fillings(left_rem, right_rem):
                    graph = add_matrix(outer, far, new_left, new_right)
                    # If every vertex is full, this is the whole connected
                    # component with at most seven vertices on either side.
                    if not any(rooms(graph, 0, new_left) + rooms(graph, 1, new_right)):
                        continue
                    marked = list(graph)
                    for i, cap in zip(new_left, rooms(graph, 0, new_left)):
                        for _ in range(cap):
                            marked.append((i, len(marked) + 20))
                    for j, cap in zip(new_right, rooms(graph, 1, new_right)):
                        for _ in range(cap):
                            marked.append((len(marked) + 20, j))
                    yield marked


def four_and_eight(edges, weak):
    num, den = weak.numerator, weak.denominator
    exits = {}
    arcs, weights, visited = [], [], set()
    for i, j in edges:
        weight = num if (i, j) in visited else den
        visited.add((i, j))
        for point, end in (((0, i), (1, j)), ((1, j), (0, i))):
            exits.setdefault(point, []).append(len(arcs))
            arcs.append((point, end))
            weights.append(weight)
    succ = [[j for j in exits[v] if j != (i ^ 1)] for i, (_, v) in enumerate(arcs)]
    # Root directions 2,3 are the second, weak copy of the first edge.
    totals = []
    for root in (2, 3):
        vec = [int(i in succ[root]) for i in range(len(arcs))]
        for _ in range(3):
            nxt = [0] * len(arcs)
            for i, count in enumerate(vec):
                if count:
                    for j in succ[i]:
                        nxt[j] += count*weights[i]
            vec = nxt
        totals.append(vec)
    # For the eighth return, match the opposite middle orientations.
    fwd, rev = totals
    closed = sum(weight * fwd[i] * rev[i ^ 1] for i, weight in enumerate(weights))
    norms = [sum(weight * v*v for weight, v in zip(weights, vec)) for vec in totals]
    scale = den**7
    by_excursion = Counter()
    for start, finish in (((0, 1), (1, 1)), ((1, 1), (0, 1))):
        ext = [weights[i] if arc[0] == start and arc[1][1] else 0
               for i, arc in enumerate(arcs)]
        for size in range(2, 6):
            nxt = [0]*len(arcs)
            for i, count in enumerate(ext):
                if count:
                    for j in succ[i]:
                        if arcs[j][1][1]:
                            nxt[j] += count*weights[j]
            ext = nxt
            if size in (2, 4):
                by_excursion["detour", size] += Fraction(
                    sum(n for n, arc in zip(ext, arcs) if arc[1] == start), den**size)
            elif start[0] == 0:
                by_excursion["cross", size] = Fraction(
                    sum(n for n, arc in zip(ext, arcs) if arc[1] == finish), den**size)
    classified = (weak**3+(1+2*weak)*by_excursion["cross", 3]
                  +by_excursion["cross", 5]+2*weak*by_excursion["detour", 2]
                  +by_excursion["detour", 4])
    assert classified == Fraction(closed, scale)
    return classified, Fraction(norms[0]*norms[1], scale**2)


def main():
    writer = csv.writer(sys.stdout, lineterminator="\n")
    writer.writerow(("outer_types", "weight_cap", "neighborhoods", "eight_return_over_W",
                     "four_norm_product_squared_over_W_squared", "four_norm_ceiling"))
    for types in ((1, 2), (2, 2)):
        for weight in (Fraction(5, 7), Fraction(3, 4), Fraction(153, 200), Fraction(4, 5)):
            n = 0
            eight = product_norms = Fraction(0)
            for graph in neighborhoods(*types):
                g, h = four_and_eight(graph, weight)
                eight, product_norms = max(eight, g), max(product_norms, h)
                n += 1
            cap = isqrt(product_norms.numerator // product_norms.denominator)
            if cap**2 < product_norms:
                cap += 1
            writer.writerow((f"{types[0]}-{types[1]}", weight, n, eight, product_norms, cap))


if __name__ == "__main__":
    main()


==> anc/scripts/check_d3_meso.py <==
"""D3 deterministic CPU checks. Run from theory/; CSV is printed to stdout."""

import csv
import math
import sys
from fractions import Fraction


def positive_certificate():
    a, b = Fraction(1, 5), Fraction(59, 100)

    def determinant(x, y):
        return (1 - x) ** 2 * ((1 + x) ** 2 - 4 * y ** 2)

    full = determinant(a, b)
    triple = (1 - a) * (1 + a - 2 * b ** 2)
    minimum_cut_product = min(triple, (1 - a ** 2) ** 2, (1 - b ** 2) ** 2)
    pair = 1 - b ** 2
    mixture = determinant(a / 4, b / 4)
    assert min(1 - a, 1 + a - 2 * b) > 0
    assert minimum_cut_product > 9 * full and pair > 9 * full
    assert mixture ** 4 < 27 * full < 1
    cut = math.log(minimum_cut_product / full) / 4
    j = min(2 * cut, math.log(pair / full) / 4, -math.log(full) / 6)
    upper = math.log(mixture ** 4 / full) / 6
    return cut, j, upper


def logdet(size, r):
    return (size - 1) * math.log1p(-r) + math.log1p((size - 1) * r)


def scalar_weight(b, p):
    # Unique root in (0,1) of w-p = b*w*(1-w).
    root = math.sqrt((1 - b) ** 2 + 4 * b * p)
    if b > 1:
        return (b - 1 + root) / (2 * b)
    return 2 * p / (1 - b + root)


def meso(k, q, r):
    # After whitening within each block, the remaining covariance is I-a*dd'.
    a = -r / (1 - r)
    size = k - q + 1
    p = 1 / q
    low, high = 0.0, a / (1 - k * a)
    for _ in range(57):
        t = (low + high) / 2
        w = scalar_weight(t, p)
        z = scalar_weight(size * t, p)
        mass = (q - 1) * w + size * z
        if t * (1 - a * mass) < a:
            low = t
        else:
            high = t

    def penalty(weight):
        shift = weight - p
        return -math.log1p(shift / p) - (q - 1) * math.log1p(-shift / (1 - p))

    value = ((q - 1) * penalty(w) + penalty(z) + q * math.log1p(-a * mass)
             - math.log1p(-a * k))
    return value / (2 * (q - 1))


def singleton(k, r):
    h = k - 1
    a, b = 1 - r, 1 + h * r
    v = ((h - 1) * a + math.sqrt(((h - 1) * a) ** 2 + 4 * h * a * b)) / (2 * h)
    m = h * math.log((a + h * v) / k) + math.log((b + h * v) / k)
    return (k * m - logdet(k, r) - k * h * math.log(v)) / (2 * h)


def gap(k, y):
    r = -y / (k - 1)
    full = logdet(k, r)
    threshold = min((logdet(k - 1, r) - full) / 4, -full / (2 * (k - 1)))
    rates = [(meso(k, q, r), q) for q in range(3, k + 1)]
    assert math.isclose(rates[-1][0], singleton(k, r), rel_tol=2e-7, abs_tol=3e-13)
    rate, blocks = min(rates)
    return threshold / rate, blocks


def peak(k):
    # Refine every sampled local maximum. The outer maximum is numerical.
    grid = [i / 120 for i in range(1, 120)] + [0.999, 0.99999]
    values = [gap(k, y)[0] for y in grid]
    candidates = list(zip(values, grid))
    for i in range(1, len(grid) - 1):
        if values[i] < max(values[i - 1], values[i + 1]):
            continue
        low, high = grid[i - 1], grid[i + 1]
        for _ in range(46):
            left, right = (2 * low + high) / 3, (low + 2 * high) / 3
            if gap(k, left)[0] < gap(k, right)[0]:
                low = left
            else:
                high = right
        mid = (low + high) / 2
        candidates.append((gap(k, mid)[0], mid))
    ratio, y = max(candidates)
    return -y / (k - 1), gap(k, y)[1], ratio


def main():
    writer = csv.writer(sys.stdout, lineterminator="\n")
    writer.writerow(["family", "K", "r", "q", "gap", "I_star_over_2", "J", "R_upper"])
    cut, j, upper = positive_certificate()
    writer.writerow(["positive_certificate", 4, "", 4, "", cut, j, upper])
    for k in (3, 4, 5, 6, 8, 12, 24, 48):
        r, q, ratio = peak(k)
        writer.writerow(["equicorrelation_peak", k, r, q, ratio, "", "", ""])


if __name__ == "__main__":
    main()


==> anc/scripts/check_e1_parallel_endpoint.py <==
"""Extend the E1 parallel-edge budget to x=0.480 exactly."""

import csv
import sys
from fractions import Fraction as F

from check_e1_pure_trivalent import fmt, verify


def main():
    writer = csv.writer(sys.stdout, lineterminator="\n")
    writer.writerow(("x_lo", "x_hi", "retained_at_u", "retained_at_v", "margin_lower_outward", "accepted_cells", "t_steps"))
    lo, hi = F(".48"), F(".485")
    cases = ((1, 2), (2, 2))
    steps = 768
    margins, accepted = verify(lo, hi, parallel=True, steps=steps, cases=cases)
    for (r, s), margin in zip(cases, margins):
        writer.writerow((str(lo), str(hi), r, s, fmt(margin, False), accepted, steps))


if __name__ == "__main__":
    main()


==> anc/scripts/check_e1_path_credit.py <==
"""Certify the retained Gaussian path penalty and the improved endpoint."""

import csv
import sys
from fractions import Fraction as F

from check_e1_pure_trivalent import Interval, budget, fmt, path_slack, verify


def check_path(lo, hi):
    todo = [(lo, hi)]
    worst = F(1)
    accepted = 0
    while todo:
        left, right = todo.pop()
        interval = Interval(left, right)
        try:
            _, rate = budget(interval)
            margin = path_slack(interval, rate, credit=True).lo
        except (ArithmeticError, ValueError):
            margin = -1
        if margin <= 0:
            if right - left < F(1, 10**7):
                raise ArithmeticError(f"unresolved path cell {left} to {right}")
            middle = (left + right) / 2
            todo.extend([(left, middle), (middle, right)])
            continue
        worst = min(worst, margin)
        accepted += 1
    return worst, accepted


def main():
    writer = csv.writer(sys.stdout, lineterminator="\n")
    writer.writerow(("check", "x_lo", "x_hi", "retained_at_u", "retained_at_v", "margin_lower_outward", "accepted_cells", "t_steps"))
    for lo, hi in [(F(".45"), F(".478")), (F(".478"), F(".4995"))]:
        margin, accepted = check_path(lo, hi)
        writer.writerow(("path_only", str(lo), str(hi), "", "", fmt(margin, False), accepted, ""))
    lo, hi = F(".478"), F(".48")
    cases = ((1, 2), (2, 2))
    steps = 768
    margins, accepted = verify(lo, hi, parallel=True, steps=steps, cases=cases, credit=True)
    for (r, s), margin in zip(cases, margins):
        writer.writerow(("parallel_with_path_credit", str(lo), str(hi), r, s, fmt(margin, False), accepted, steps))


if __name__ == "__main__":
    main()


==> anc/scripts/check_e1_pure_trivalent.py <==
"""Certify negative-equicorrelation cycle budgets for trivalent cores."""

import csv
import sys
from functools import cache
from fractions import Fraction as F

from check_d1_equicorr_family import Interval, down, enclose, fmt


CASES = ((1, 1), (1, 2), (2, 2))
T_STEPS = 96


def mass(x):
    return 1 / x + 2 * x - 3


def budget(x):
    ratio = (1 - 2 * x) * (2 - x) / (2 * (1 + x)**2)
    u = (1 + ratio)**2 / (4 * ratio)
    ell = u.log()
    rate = -(1 - 2 * x).log() / 4 - ((1 + x) * (1 - x / 2)).log()
    return ell / 3 + 2 * (ell + 1 / u - 1) / 27 - rate, rate


def path_slack(x, rate, *, credit=False):
    den = 2 + x + 2 * x**2
    correlation_magnitude = 3 * x / den
    variance3 = (1 + x) * (2 - x) / den
    ratio = (1 - 2 * x) * (2 - x) / (2 * (1 + x)**2)
    variance2_squared = ratio * (1 + correlation_magnitude)**2 / (1 - correlation_magnitude)
    slack = ((1 + variance2_squared / variance3) / (2 * variance2_squared.sqrt())).log() - rate
    if credit:
        diagonal = (1 - x + 2 * x**2) / ((1 + x) * (1 - 2 * x))
        slack += ((diagonal + variance3) / (diagonal + variance2_squared / variance3)).log() / 2
    return slack


@cache
def tree_sums(mu_value, steps):
    mu = enclose(mu_value)
    upper = [F(0)] * len(CASES)
    for i in range(steps):
        t = F(i, steps)
        cavity = (mu + t + ((mu + t)**2 + 4 * mu * t).sqrt()) / 2
        source = mu + t * cavity / (t + cavity)
        ray = (source + (source**2 + 4 * source).sqrt()) / 2
        ground = (None, ray, mu + ray / (1 + ray) + cavity / (1 + cavity))
        for j, (r, s) in enumerate(CASES):
            # The expression for the harmonic mean avoids multiplying the
            # same interval twice when the endpoint types agree.
            harmonic = ground[r] if r == s else 2 / (1 / ground[r] + 1 / ground[s])
            upper[j] += (1 / (2 * t + harmonic)).hi
    return [value / steps for value in upper]


@cache
def finite_sums(mu, parallel, steps):
    lower = [F(0)] * len(CASES)
    for i in range(1, steps + 1):
        t = F(i, steps)
        for j, (r, s) in enumerate(CASES):
            if parallel:
                c = (r + s - 2 + (4 - r - s) * t) / 2
                denominator = mu + 2 * (t + 1) + c - c**2 / (mu + c + 4)
            else:
                c = (r + s + (4 - r - s) * t) / 2
                denominator = mu + 2 * t + c - c**2 / (2 * mu + c + 7)
            lower[j] += down(1 / denominator)
    return [value / steps for value in lower]


def verify(lo, hi, *, parallel=False, steps=T_STEPS, cases=CASES, credit=False):
    todo = [(lo, hi)]
    worst = [F(1)] * len(cases)
    accepted = 0
    while todo:
        left, right = todo.pop()
        interval = Interval(left, right)
        support, unit = budget(interval)
        available = min(support.lo, unit.lo)
        tree = tree_sums(mass(right), steps)
        finite = finite_sums(mass(left), parallel, steps)
        charges = [tree[CASES.index(case)] - finite[CASES.index(case)] for case in cases]
        if parallel:
            residual_slack = path_slack(interval, unit, credit=credit).lo
            gaps = [residual_slack - max(0, charge - available) for charge in charges]
        else:
            gaps = [available - charge for charge in charges]
        if min(gaps) <= 0:
            if right - left < F(1, 10**7):
                raise ArithmeticError(f"unresolved cell {left} to {right}: {gaps}")
            mid = (left + right) / 2
            todo.extend([(left, mid), (mid, right)])
            continue
        worst = [min(new, old) for new, old in zip(gaps, worst)]
        accepted += 1
    return worst, accepted


def main():
    writer = csv.writer(sys.stdout, lineterminator="\n")
    writer.writerow(("check", "x_lo", "x_hi", "retained_at_u", "retained_at_v", "margin_lower_outward", "accepted_cells"))
    for lo, hi in [(F(".35"), F(".45")), (F(".45"), F(".49")), (F(".49"), F(".4995"))]:
        margins, accepted = verify(lo, hi)
        for (r, s), margin in zip(CASES, margins):
            writer.writerow(("ordinary_mark", str(lo), str(hi), r, s, fmt(margin, False), accepted))
    lo, hi = F(".485"), F(".4995")
    margins, accepted = verify(lo, hi, parallel=True)
    for (r, s), margin in zip(CASES, margins):
        writer.writerow(("parallel_marks_and_path", str(lo), str(hi), r, s, fmt(margin, False), accepted))


if __name__ == "__main__":
    main()


==> anc/scripts/check_e1_weighted_parallel.py <==
"""Certify weights retained only on marked extra parallel edges."""

import csv
import sys
from fractions import Fraction as F

from check_d1_equicorr_family import Interval, enclose, fmt
from check_e1_pure_trivalent import budget, mass, path_slack


T_STEPS = 128
MASS_LOSS = F(3, 500)
CASES = ("ordinary_11", "ordinary_12", "ordinary_22", "paired_1_other_1",
         "paired_1_other_2", "paired_2", "parallel_12", "parallel_22")


def series(a, b):
    return a * b / (a + b)


def charges(left, right):
    x = Interval(left, right)
    mu = Interval(mass(right), mass(left))
    smaller_mu = mu - MASS_LOSS
    b_variance = 1 - 3 * x**2 / (1 - x + x**2)
    weight = (1 - b_variance) / (1 + b_variance)
    conductance = weight * (1 - x**2) / (1 - x**2 * weight**2)
    shunt = (1 - x) * (1 - weight) / (1 + x * weight)
    assert smaller_mu.lo > 0
    totals = [F(0)] * len(CASES)
    for i in range(T_STEPS):
        t = F(i, T_STEPS)
        u = F(i + 1, T_STEPS)
        cavity = (smaller_mu + t + ((smaller_mu + t)**2 + 4 * smaller_mu * t).sqrt()) / 2
        source = smaller_mu + series(t, cavity)
        ray = (source + (source**2 + 4 * source).sqrt()) / 2
        second = smaller_mu + series(1, ray) + series(1, cavity)
        paired = smaller_mu + shunt + series(1, ray) + series(t * conductance, ray + shunt)
        cases = ((ray, ray, 1 + u, 1 + u, 0), (ray, second, 1 + u, 2, 0),
                 (second, second, 2, 2, 0), (paired, ray, 1 + conductance * u, 1 + u, 1),
                 (paired, second, 1 + conductance * u, 2, 1),
                 (paired, paired, 1 + conductance * u, 1 + conductance * u, 2))
        for j, (g, h, d, e, n) in enumerate(cases):
            tree = 1 / (2 * t + 2 / (1 / g + 1 / h))
            c = (d + e) / 2
            cross = 3 if n == 0 else 1
            external = ((4 - n) * (mu + shunt) + (8 - 3 * n) + 2 * cross) / 2
            energy = mu + n * shunt / 2 + 2 * u + c * external / (c + external)
            totals[j] += (tree - 1 / energy).hi
        for j, (g, h, c) in enumerate(((ray, second, (1 + u) / 2), (second, second, 1)), 6):
            tree = conductance / (2 * conductance * t + 2 / (1 / (g + shunt) + 1 / (h + shunt)))
            external = mu + shunt + 4
            energy = mu + shunt + 2 * (u * conductance + 1) + c * external / (c + external)
            totals[j] += (tree - conductance / energy).hi
    return [total / T_STEPS for total in totals]


def verify(lo, hi):
    todo = [(lo, hi)]
    worst = [F(1)] * len(CASES)
    accepted = 0
    while todo:
        left, right = todo.pop()
        x = Interval(left, right)
        try:
            support, unit = budget(x)
            available = min(support.lo, unit.lo)
            residual = path_slack(x, unit, credit=True).lo
            estimates = charges(left, right)
            gaps = [available - c for c in estimates[:6]] + [residual - max(0, c - available) for c in estimates[6:]]
        except (ArithmeticError, ValueError):
            gaps = [F(-1)]
        if min(gaps) <= 0:
            if right - left < F(1, 10**7):
                raise ArithmeticError(f"unresolved cell {left} to {right}: {gaps}")
            middle = (left + right) / 2
            todo.extend([(left, middle), (middle, right)])
            continue
        worst = [min(a, b) for a, b in zip(worst, gaps)]
        accepted += 1
    return worst, accepted


def main():
    writer = csv.writer(sys.stdout, lineterminator="\n")
    writer.writerow(("x_lo", "x_hi", "case", "gap_lower_outward", "accepted_cells", "t_steps"))
    lo, hi = F(".45"), F(".478")
    margins, leaves = verify(lo, hi)
    for case, margin in zip(CASES, margins):
        writer.writerow((str(lo), str(hi), case, fmt(margin, False), leaves, T_STEPS))


if __name__ == "__main__":
    main()


==> anc/scripts/check_e2_four_view.py <==
"""Exact arithmetic for the four-view R(-1/4) proof."""

import csv
from fractions import Fraction as F
from pathlib import Path


PARTITIONS = {
    "1111": ((1, 1, 1, 1), ("0.75497034",) * 4, ("0.75497037",) * 4),
    "112": (
        (1, 1, 2),
        ("0.72318951", "0.72318951", "0.52181310"),
        ("0.72318954", "0.72318954", "0.52181314"),
    ),
    "13": ((1, 3), ("0.63245551", "0.31622775"), ("0.63245555", "0.31622778")),
    "22": ((2, 2), ("0.44721358",) * 2, ("0.44721361",) * 2),
}

MESSAGE_LOWER = dict(zip((1, 2, 3), map(F, ("0.662", "0.949", "1.548"))))
MESSAGE_UPPER = dict(zip((1, 2, 3), map(F, ("0.791", "1.119", "1.582"))))
TURN_CAPS = {
    "1111": {(1, 1): F("0.237")},
    "112": {(1, 1): F("0.242"), (1, 2): F("0.337")},
    "13": {(1, 3): F("0.358")},
    "22": {(2, 2): F("0.410")},
}
THETA = F(29, 50)
ROW_CAP = F("0.711")


def log_bounds(value):
    """Bound log using the series for twice atanh."""
    t = (value - 1) / (value + 1)
    square = t * t
    power = t
    total = F(0)
    for index in range(48):
        total += 2 * power / (2 * index + 1)
        power *= square
    error = 2 * abs(power) / (97 * (1 - square))
    return total - error, total + error


def marginal_update(blocks, variances):
    beta = F(1, len(blocks))
    alpha = 1 - beta
    inverse_diagonal = [1 / (alpha + beta / v) for v in variances]
    coupling = alpha / (1 + alpha * sum(b * x for b, x in zip(blocks, inverse_diagonal)))
    return [x * (1 - b * x * coupling) for b, x in zip(blocks, inverse_diagonal)]


def tilt_rate_bounds(blocks, lower, upper):
    beta = F(1, len(blocks))
    alpha = 1 - beta
    terms = []
    for variances, endpoints in ((upper, lower), (lower, upper)):
        diagonal = [alpha + beta / v for v in variances]
        values = [*diagonal, 1 + alpha * sum(b / w for b, w in zip(blocks, diagonal))]
        values = [log_bounds(v) for v in values]
        marginal_logs = [log_bounds(v) for v in endpoints]
        terms.append((values, marginal_logs))
    return tuple(
        (
            sum(log_pair[i] for log_pair in values)
            + alpha * log_bounds(F(1, 5))[i]
            + beta * sum(log_pair[i] for log_pair in marginal_logs)
        )
        / (2 * alpha)
        for i, (values, marginal_logs) in enumerate(terms)
    )


def factor_diagonal(variances):
    beta = F(1, len(variances))
    return [1 - beta + (beta - F(1, 2)) / v for v in variances]


def effective_coupling(alpha, blocks, diagonal, exclude):
    return alpha / (
        1 + alpha * sum(b / d for i, (b, d) in enumerate(zip(blocks, diagonal)) if i not in exclude)
    )


def turn_cap(label, first, second):
    return TURN_CAPS[label][tuple(sorted((first, second)))]


def fmt(fraction):
    return f"{float(fraction):.12f}"


def calculate():
    rows = []

    def record(check, label, lower, upper):
        rows.append((check, label, fmt(lower), fmt(upper)))

    # Both monotone maps are checked at the bottom and top of their boxes.
    rates = {}
    for label, (blocks, lower, upper) in PARTITIONS.items():
        lower, upper = list(map(F, lower)), list(map(F, upper))
        for i, (lb, ub, ml, mu) in enumerate(
            zip(lower, upper, marginal_update(blocks, lower), marginal_update(blocks, upper))
        ):
            assert ml >= lb and mu <= ub
            record("tilt fixed point", f"{label}:{i + 1}", lb, ub)
        rates[label] = tilt_rate_bounds(blocks, lower, upper)
        record("partition rate", label, *rates[label])
        alpha = 1 - F(1, len(blocks))
        d_lo = factor_diagonal(lower)
        d_hi = factor_diagonal(upper)
        assert min(d_lo) > 0
        a_lo = [d + MESSAGE_LOWER[b] for b, d in zip(blocks, d_lo)]
        a_hi = [d + MESSAGE_UPPER[b] for b, d in zip(blocks, d_hi)]

        for i, b in enumerate(blocks):
            ml = d_lo[i] + b * effective_coupling(alpha, blocks, a_lo, {i})
            mu = d_hi[i] + b * effective_coupling(alpha, blocks, a_hi, {i})
            assert MESSAGE_LOWER[b] <= ml <= mu <= MESSAGE_UPPER[b]
            record("message update", f"{label}:{i + 1}", ml, mu)
            for j in range(i):
                c = blocks[j]
                coupling = effective_coupling(alpha, blocks, a_hi, {i, j})
                corr_squared = (
                    coupling**2 * b * c
                    / ((a_lo[i] + coupling * b) * (a_lo[j] + coupling * c))
                )
                cap = turn_cap(label, b, c)
                assert corr_squared <= cap**2
                record("correlation squared cap", f"{label}:{j + 1}-{i + 1}", corr_squared, cap**2)

    rho_lower, rho_upper = rates["1111"]
    record("reciprocal binding rate", "1111", 1 / rho_upper, 1 / rho_lower)
    exchange_lower, exchange_upper = (x / 4 for x in log_bounds(F(8, 5)))
    assert exchange_lower > rho_upper
    record("minimum cut half information", "13", exchange_lower, exchange_upper)

    squared_rows = {}
    for label, (blocks, _, _) in PARTITIONS.items():
        for i, b in enumerate(blocks):
            weights = [turn_cap(label, b, c) for j, c in enumerate(blocks) if i != j]
            assert sum(weights) <= ROW_CAP
            squared_rows[b] = max(squared_rows.get(b, F(0)), sum(t**2 for t in weights))
    for b, value in sorted(squared_rows.items()):
        record("squared row cap", str(b), value, value)

    for label, (blocks, _, _) in PARTITIONS.items():
        surplus_lower = F(len(blocks) - 1, 2) * (rates[label][0] - rho_upper)
        if label == "1111":
            surplus_lower = F(0)
        excess_upper = F(0)
        for i, b in enumerate(blocks):
            two_step = sum(
                turn_cap(label, b, c)**2 * squared_rows[c]
                for j, c in enumerate(blocks)
                if i != j
            )
            lo, hi = log_bounds(1 + two_step / (1 - ROW_CAP**2))
            record("endpoint loop cost", f"{label}:{i + 1}", lo, hi)
            excess_upper += max(F(0), hi - THETA * rho_lower) / 2
        assert excess_upper <= surplus_lower
        record("loop excess upper and local reserve lower", label, excess_upper, surplus_lower)

        hellinger_coefficient = (1 - F(sum(b * b for b in blocks), 16)) / 2
        lo, hi = log_bounds(F(9, 5))
        record("Bhattacharyya lower-bound coefficient", label,
               hellinger_coefficient * lo, hellinger_coefficient * hi)
        gap = hellinger_coefficient * lo - (1 + THETA * (len(blocks) - 2)) * rho_upper
        assert gap > 0
        record("small-branch margin lower bound", label, gap, gap)

    record("entropy budget per mark", "1111", THETA * rho_lower, THETA * rho_upper)
    return rows


if __name__ == "__main__":
    output = Path(__file__).resolve().parents[1] / "e2_four_view" / "rows.csv"
    header = ("check", "partition_or_block", "left_value", "right_value")
    rows = [header, *calculate()]
    if output.exists():
        with output.open(newline="") as file:
            assert [tuple(row) for row in csv.reader(file)] == rows
    else:
        output.parent.mkdir(exist_ok=True)
        with output.open("x", newline="") as file:
            csv.writer(file).writerows(rows)
    print(f"Verified {len(rows) - 1} rows.")


==> anc/scripts/check_e3_three_view.py <==
"""Certify the E3 endpoint margins at R(-1/3)."""

import csv
from fractions import Fraction as F
import sys

from check_d1_equicorr_family import enclose, fmt


def main():
    x = 2 - enclose(3).sqrt()
    r3 = -((1 - x / 2) * (1 + x)).log() - (1 - 2 * x).log() / 4
    v3 = (1 + x) * (2 - x) / (2 + x + 2 * x**2)
    v2 = enclose(F(2, 3)).sqrt()
    rho = enclose(F(1, 3)).sqrt()
    e = rho / (1 + v2)
    ratio = v2 / v3
    z = (1 - ratio) / (1 + ratio)
    p = (x + x**2 * z) / (1 - x**2 * z)
    q = e / (1 - (1 - e**2) * (1 - ratio) / 2)

    p_cap, q_cap = F('.274'), F('.334')
    a = max(2 * p_cap, q_cap)
    w = max(2 * p_cap**2, q_cap**2)
    loop_2 = enclose(1 + q_cap**2 * w / (1 - a*a)).log()
    loop_3 = enclose(1 + 2 * p_cap**2 * w / (1 - a*a)).log()
    bhatt = enclose(F(25, 16)).log() * F(2, 9)

    claims = {
        'degree 2 turn cap minus actual': q_cap - q,
        'degree 3 turn cap minus actual': p_cap - p,
        'degree 2 small-branch margin': bhatt - r3,
        'degree 3 small-branch margin': F(3, 2) * (bhatt - r3),
        'degree 2 loop budget minus charge': r3 / 2 - loop_2,
        'degree 3 loop budget minus charge': r3 / 2 - loop_3,
    }
    writer = csv.writer(sys.stdout, lineterminator='\n')
    writer.writerow(('check', 'lower_outward', 'upper_outward'))
    for name, interval in claims.items():
        assert interval.lo > 0, name
        writer.writerow((name, fmt(interval.lo, False), fmt(interval.hi, True)))


if __name__ == '__main__':
    main()


==> anc/scripts/d1_axial_band_half.py <==
"""Square-root Gaussian tilt minus twice the view-one half cut, including its limit."""

import csv
import sys
from fractions import Fraction as F
from functools import lru_cache
from math import lcm

from check_d1_equicorr_family import Interval, enclose, fmt


@lru_cache(maxsize=4096)
def _minimum(d, e):
    """Enclose the minimum over 0 < z <= 1 at the given rational d, e."""
    a = 2-d
    assert 0 < d < 1 and e >= 0
    grid = 1 << 44
    coefficients = (F(2), d+e, -a*(d+e), -2*a*d*e)
    common = lcm(*(c.denominator for c in coefficients))
    c3, c2, c1, c0 = (int(c * common) * grid**i
                       for i, c in enumerate(coefficients))

    def slope_sign(i):
        return ((c3*i+c2)*i+c1)*i+c0

    def numerator(z):
        return (z+a)**2*(z+d)*(z+e)

    lo, hi = 0, grid
    if slope_sign(hi) <= 0:
        lo = hi
    else:
        while hi-lo > 1:
            mid = (lo+hi)//2
            if slope_sign(mid) < 0:
                lo = mid
            else:
                hi = mid
    left, right = F(lo, grid), F(hi, grid)
    denom = 16*a*d*right**2
    return Interval(numerator(left)/denom, numerator(right)/denom)


def half_bonus(u, e):
    """Enclose T_{1/2}-2F on a box in u=r^2 and e=1+s-2u, with 0<2u+e<1."""
    u, e = enclose(u), enclose(e)
    d_lo, d_hi = 2*u.lo+e.lo, 2*u.hi+e.hi
    # H(z;d,e) decreases with d on z<=1, d<1 and increases with e.
    lower = _minimum(d_hi, e.lo).lo
    upper = _minimum(d_lo, e.hi).hi
    return Interval(lower, upper).log()/2


def certificate():
    """Enclose the minimum over r^2 <= max_r^2 and the specified e interval."""
    # The minimum is decreasing in r^2, so each e box needs just the maximum.
    for max_r, e_end in ((F(7, 20), F(1, 8)), (F(17, 50), F(3, 20))):
        count = 128
        boxes = [half_bonus(max_r**2, Interval(e_end*j/count, e_end*(j+1)/count))
                 for j in range(count)]
        lower = min(box.lo for box in boxes)
        upper = min(box.hi for box in boxes)
        assert lower > 0
        yield max_r, 0, e_end, count, fmt(lower, False), fmt(upper, True)


if __name__ == "__main__":
    writer = csv.writer(sys.stdout, lineterminator="\n")
    writer.writerow(("max_abs_r", "e_lower", "e_upper", "e_cells",
                     "min_half_bonus_lower", "min_half_bonus_upper"))
    writer.writerows(certificate())


==> anc/scripts/d1_axial_loops.py <==
"""Endpoint loop charges for one scalar tilt in an axial three-view model."""

from check_d1_equicorr_family import Interval, Jet, enclose, jet


def upper_envelope(first, second):
    """Enclose a maximum and all one-sided slopes on a tied branch."""
    if isinstance(first, Jet) or isinstance(second, Jet):
        first, second = jet(first), jet(second)
        if first.value.lo > second.value.hi:
            return first
        if second.value.lo > first.value.hi:
            return second
        return Jet(upper_envelope(first.value, second.value),
                   Interval(min(first.deriv.lo, second.deriv.lo),
                            max(first.deriv.hi, second.deriv.hi)))
    first, second = enclose(first), enclose(second)
    return Interval(max(first.lo, second.lo), max(first.hi, second.hi))


def absolute_bound(x):
    return upper_envelope(x, -x)


def pair_turn(cij, cik, cjk, z, low_precision):
    """Eliminate k and put the least incoming precision on both other ports."""
    cross = cij-z*cik*cjk
    determinant = 1-cij*cij-z*(cik*cik+cjk*cjk-2*cij*cik*cjk)
    left = 1-z*cik*cik + low_precision*determinant
    right = 1-z*cjk*cjk + low_precision*determinant
    return absolute_bound(cross)/(left*right).sqrt()


def axial_loop_bounds(tilt):
    """Return E3 charges, positivity margins for the message box and contraction.

    'three1' and 'three2' are costs on singleton ports at a trivalent row.
    'single1', 'double1' are costs on the two different ports of cut 1.
    The corresponding keys with suffix 2 apply to both cuts 2 and 3.
    """
    v1, v2 = tilt['v1'], tilt['v2']
    w1, w2 = tilt['pair_v1'], tilt['pair_v2']
    t1, t2 = w1/v1, w2/v2
    # Transform each singleton to unit variance at its trivalent endpoint.
    low = -upper_envelope(-1, upper_envelope(-t1, -t2))
    high = upper_envelope(1, upper_envelope(t1, t2))
    zlow, zhigh = (1-high)/(1+high), (1-low)/(1+low)
    low_precision = (1/high-1)/2
    x, y = tilt['c12'], tilt['c23']
    intrinsic = (absolute_bound(y)+(y*y+8*x*x).sqrt())/2
    p = upper_envelope(pair_turn(x, x, y, zlow, low_precision),
                       pair_turn(x, x, y, zhigh, low_precision))
    b = upper_envelope(pair_turn(y, x, x, zlow, low_precision),
                       pair_turn(y, x, x, zhigh, low_precision))
    q1, q2 = (1-w1*w1).sqrt()/(1+w1), (1-w2*w2).sqrt()/(1+w2)
    q1 = q1/(1+(1-q1*q1)*(t1/high-1)/2)
    q2 = q2/(1+(1-q2*q2)*(t2/high-1)/2)

    # Exact spectral radius of the symmetric trivalent comparison block.
    three_norm = (b+(b*b+8*p*p).sqrt())/2
    norm = upper_envelope(three_norm, upper_envelope(q1, q2))
    denom = 1-norm*norm
    W1 = upper_envelope(q1*q1, 2*p*p)
    W2 = upper_envelope(q2*q2, p*p+b*b)

    def charge(two_step_squared_norm):
        return (1+two_step_squared_norm/denom).log()

    return {
        'intrinsic': 1-intrinsic, 'contraction': 1-norm,
        'three1': charge(2*p*p*W2), 'three2': charge(p*p*W1+b*b*W2),
        'single1': charge(q1**4), 'double1': charge(q1*q1*W1),
        'single2': charge(q2**4), 'double2': charge(q2*q2*W2),
    }


==> anc/scripts/d1_axial_short_colors.py <==
"""Colored local bounds on rooted returns in the axial three-view graph."""

from collections import Counter
from functools import lru_cache
from itertools import product

from d1_axial_loops import pair_turn, upper_envelope


# A label is the bit mask of all views carried by this physical edge.
STARS = ((1, 2, 4), (1, 6), (2, 5), (4, 3))
THREE, CUT1, CUT2, CUT3 = STARS
CASES = {
    "TT": (2, THREE, THREE),
    "TB": (2, THREE, CUT2),
    "BB": (2, CUT2, CUT2),
    "DD": (6, CUT1, CUT1),
}


def stars(mask):
    return tuple(star for star in STARS if mask in star)


def turn(i, j):
    """Encode a monomial in p, b, q1, q2 by four base-16 digits."""
    if i in THREE and j in THREE:
        return 1 if 1 in (i, j) else 16
    return 256 if 1 in (i, j) else 4096


@lru_cache(maxsize=None)
def arms(root, star):
    first = [c for c in star if c != root]
    choices = []
    for branch_stars in product(*(stars(c) for c in first)):
        paths = []
        for i, (a, arm) in enumerate(zip(first, branch_stars)):
            for label in arm:
                if label != a:
                    paths.append((i, label, turn(root, a)+turn(a, label)))
        choices.append(tuple(paths))
    return choices


def maximal_polynomials(polys):
    """Discard coefficient-wise dominated nonnegative polynomials."""
    counts = [Counter(p) for p in set(polys)]
    return tuple(tuple(sorted(c.items())) for c in counts
                 if not any(c != other and all(n <= other[k] for k,n in c.items())
                            for other in counts))


def arrival_groups(paths):
    """Identify possible second-layer destinations across distinct arms."""
    def visit(i, groups):
        if i == len(paths):
            yield tuple(tuple(g) for g in groups)
            return
        arm, color, _ = paths[i]
        for j, grp in enumerate(groups):
            if any(a == arm for a, _, _ in grp):
                continue
            known = {label for _, label, _ in grp}
            if color in known or not any(known <= set(star) for star in stars(color)):
                continue
            yield from visit(i+1, groups[:j]+[grp+[paths[i]]]+groups[j+1:])
        yield from visit(i+1, groups+[[paths[i]]])
    yield from visit(0, [])


def pairings(left, right):
    """Enumerate the possible edges between two known collections of stubs."""
    def visit(i, used, pairs, joined):
        if i == len(left):
            yield tuple(joined)
            return
        a, color, _ = left[i]
        yield from visit(i+1, used, pairs, joined)
        for j, (b, d, _) in enumerate(right):
            if d == color and j not in used and (a,b) not in pairs:
                yield from visit(i+1, used | {j}, pairs | {(a,b)}, joined+[(i,j)])
    yield from visit(0, set(), set(), [])


def half_layouts(paths, back, joins):
    """Three-step masses at known opposite arms, and at fresh second neighbors."""
    fixed = {}
    known = {}
    for i,j in joins:
        branch, c, w = paths[i]
        dest = back[j][0]
        fixed.setdefault(dest,{})[c] = w
        known[branch, c] = dest
    rest = [path for i,path in enumerate(paths) if i not in {i for i,_ in joins}]
    # Old terminal IDs (0,1) are opposite first-arm vertices. Their back-arm
    # stubs contain every label which could lead to an opposite terminal.
    for groups in arrival_groups(rest):
        incs = [{c:w for _,c,w in group} for group in groups]
        opts = [[s for s in STARS if set(inc) <= set(s)] for inc in incs]
        for chosen in product(*opts):
            masses = {}
            origins = dict(known)
            free = []
            def output(vertex, target, inc):
                for c in target:
                    masses[vertex,c] = tuple(w+turn(d,c) for d,w in inc.items() if d != c)
            for vertex,inc in fixed.items():
                output(vertex,[c for j,c,_ in back if j == vertex],inc)
            for i,(group,inc,target) in enumerate(zip(groups,incs,chosen),start=2):
                output(i,target,inc)
                for branch, c, _ in group:
                    origins[branch,c] = i
                free.extend((i,c,0) for c in target if c not in inc)
            yield masses, origins, tuple(free)


@lru_cache(maxsize=None)
def cycle_polys(root, left, right):
    polys = set()
    for f,b in product(arms(root,left),arms(root,right)):
        for joins in pairings(f,b):
            # Materialize both tiny local lists. Do not cache their generators.
            fl = list(half_layouts(f,b,joins))
            bl = list(half_layouts(b,f,tuple((j,i) for i,j in joins)))
            squares = [f[i][2]+b[j][2] for i,j in joins]
            direct = {(f[i][0],f[i][1]) for i,_ in joins}
            for (fm,fo,ff),(bm,bo,bf) in product(fl,bl):
                known = list(squares)
                for (x,c),v in fo.items():
                    known.extend(a+b for a in fm.get((v,c),()) for b in bm.get((x,c),()))
                for (y,c),v in bo.items():
                    if (v,c) in direct:
                        continue
                    known.extend(a+b for a in fm.get((y,c),()) for b in bm.get((v,c),()))
                for new in pairings(ff,bf):
                    # A fully saturated radius-three neighborhood is the entire
                    # component, with at most 1+2+4 vertices on either side.
                    if len(new) == len(ff) == len(bf):
                        continue
                    poly = list(known)
                    for i,j in new:
                        v,c,_ = ff[i]
                        u,_,_ = bf[j]
                        poly.extend(a+b for a in fm[v,c] for b in bm[u,c])
                    polys.add(tuple(sorted(poly)))
    return maximal_polynomials(polys)


@lru_cache(maxsize=None)
def third_norm_polys(root, star):
    polys = set()
    for paths in arms(root, star):
        for groups in arrival_groups(paths):
            incoming = [{c:x for _,c,x in g} for g in groups]
            possibilities = [[s for s in STARS if set(inc) <= set(s)] for inc in incoming]
            for targets in product(*possibilities):
                poly = []
                for inc, target in zip(incoming, targets):
                    for c in target:
                        masses = [x+turn(d,c) for d,x in inc.items() if d != c]
                        poly.extend(a+b for a in masses for b in masses)
                polys.add(tuple(sorted(poly)))
    return maximal_polynomials(polys)


def evaluate(poly, weights, powers):
    total = 0
    for exponents, count in poly:
        if exponents not in powers:
            value = 1
            code = exponents
            for w in weights:
                for _ in range(code % 16):
                    value = value*w
                code //= 16
            powers[exponents] = value
        total = total+powers[exponents]*count
    return total


def envelope(polys, weights, powers):
    values = [evaluate(poly, weights, powers) for poly in polys]
    result = values[0]
    for v in values[1:]:
        result = upper_envelope(result, v)
    return result


def axial_weights(tilt):
    """The four turn bounds of axial large-branch (2), and their norm bound."""
    w1, w2 = tilt['pair_v1'], tilt['pair_v2']
    t1, t2 = w1/tilt['v1'], w2/tilt['v2']
    low = -upper_envelope(-1, upper_envelope(-t1, -t2))
    high = upper_envelope(1, upper_envelope(t1, t2))
    zlo, zhi = (1-high)/(1+high), (1-low)/(1+low)
    h0 = (1/high-1)/2
    x, y = tilt['c12'], tilt['c23']
    p = upper_envelope(pair_turn(x, x, y, zlo, h0), pair_turn(x, x, y, zhi, h0))
    b = upper_envelope(pair_turn(y, x, x, zlo, h0), pair_turn(y, x, x, zhi, h0))
    q1, q2 = (1-w1*w1).sqrt()/(1+w1), (1-w2*w2).sqrt()/(1+w2)
    q1 = q1/(1+(1-q1*q1)*(t1/high-1)/2)
    q2 = q2/(1+(1-q2*q2)*(t2/high-1)/2)
    norm = upper_envelope((b+(b*b+8*p*p).sqrt())/2, upper_envelope(q1, q2))
    return (p, b, q1, q2), norm


def colored_short(terms, norm):
    """Inputs (p,b,q1,q2), norm bound a<1; returns positive-return sums."""
    cache = {}
    def third(root, star):
        return envelope(third_norm_polys(root, star), terms, cache)
    out = {}
    for kind, (root, left, right) in CASES.items():
        v, w = third(root, left), third(root, right)
        tail_norm = v if left == right else (v*w).sqrt()
        short = envelope(cycle_polys(root, left, right), terms, cache)
        out[kind] = short + norm*norm*tail_norm/(1-norm*norm)
    return out


def certificate_margins(delta, show_active=False):
    from fractions import Fraction as F
    from check_d1_axial_recovery import smallest
    from d1_axial_loops import absolute_bound
    from d1_axial_tilt import axial_tilt

    r = F(-1,3)
    half = axial_tilt(r,delta+r,F(1,2))
    high = axial_tilt(r,delta+r,F(2,3))
    rate = smallest(high['rate'], high['cut1'], high['cut2'])
    terms,a = axial_weights(half)
    u = colored_short(terms,a)
    e1, e2 = half['pair_rate1']-rate, half['pair_rate2']-rate
    credits = dict(TT=0, TB=e2/2, BB=e2, DD=e1)
    out = {k:half['T']-rate+credits[k]-(1+u[k]).log() for k in CASES}
    x,y = half['c12'],half['c23']
    out.update(contraction=1-a, intrinsic=1-(absolute_bound(y)+(y*y+8*x*x).sqrt())/2,
               all_scales=half['T']-2*rate, rate2=high['cut2']-high['cut1'],
               rate3=high['rate']-high['cut1'])
    if show_active:
        cache = {}
        # Active terms use base-16 exponents of (p,b,q1,q2).
        for k,polys,chosen in (
            ('short',cycle_polys(2,THREE,THREE),(4,4+2*16,2*16+2*4096)),
            ('third',third_norm_polys(2,THREE),(2+4*256,2*16+4*4096)),
        ):
            selected = tuple((i,1) for i in sorted(chosen))
            assert selected in polys
            out[k] = evaluate(selected,terms,cache)
            out[k+'_gap'] = out[k]-envelope([p for p in polys if p!=selected],terms,cache)
        out['tail'] = a*a*out['third']/(1-a*a)
        out['cap'] = half['T']-rate
    return out


def certificates():
    from fractions import Fraction as F
    from check_d1_equicorr_family import Interval, Jet, enclose, fmt

    def region(name, lo, hi, signs, derivative=False, show_active=False):
        pending = [(lo,hi)]
        hulls = {}
        count = 0
        while pending:
            left,right = pending.pop()
            box = Interval(left,right)
            try:
                fields = certificate_margins(Jet(box,enclose(1)) if derivative else box, show_active)
                bounds = {k:s*(fields[k].deriv if derivative else fields[k]) for k,s in signs}
                passed = all(b.lo > 0 for b in bounds.values())
            except ArithmeticError:
                passed = False
            if not passed:
                if right-left < F(1,10**13):
                    raise ArithmeticError((name,left,right))
                middle = (left+right)/2
                pending.extend([(left,middle),(middle,right)])
                continue
            count += 1
            for k,b in bounds.items():
                old = hulls.get(k,b)
                hulls[k] = Interval(min(b.lo,old.lo),max(b.hi,old.hi))
        for k,s in signs:
            b = hulls[k]
            yield (name,lo,hi,k,'slope' if derivative else 'value',s,
                   fmt(b.lo,False),fmt(b.hi,True),count)

    regular = ['intrinsic','contraction','all_scales','rate2','rate3','TB','BB','DD']
    edge = F('-.359'),F('-.358')
    yield from region('slice',edge[1],F('-.323'),[(k,1) for k in ['TT']+regular])
    yield from region('edge',*edge,[(k,1) for k in regular])
    yield from region('slope',*edge,[('TT',1)],True)
    for point,sign in [(F('-.35864989329'),-1),(F('-.35864989326'),1)]:
        yield from region('root',point,point,[('TT',sign)])
    yield from region('active',F('-.358650'),F('-.358649'),
                      [(k,1) for k in ('short_gap','third_gap','short','third','tail','cap')],
                      show_active=True)


if __name__ == '__main__':
    import csv
    import sys
    writer = csv.writer(sys.stdout,lineterminator='\n')
    writer.writerow(('region','delta_lo','delta_hi','quantity','check','sign',
                     'signed_lower_outward','signed_upper_outward','cells'))
    writer.writerows(certificates())


==> anc/scripts/d1_axial_small.py <==
"""Small-support Bhattacharyya bound on a three-view axial covariance."""

import csv
import sys
from fractions import Fraction as F
from itertools import product

from check_d1_equicorr_family import Interval, Jet, enclose, fmt
from check_d1_short_cycle_budget import maximum


def small_budget(r, s):
    """Return per-type exponents and the cost per short-cycle mark."""
    if isinstance(r, Jet) or isinstance(s, Jet):
        if not isinstance(r, Jet):
            r = Jet(enclose(r), enclose(0))
        if not isinstance(s, Jet):
            s = Jet(enclose(s), enclose(0))
    else:
        r, s = enclose(r), enclose(s)
    z1 = r*r/(r*r-s)
    z2 = -s/(1-s)
    tau = z1+2*z2
    # Equivalent to 1-tau, factored to retain precision in nearly flat cells.
    complement = (-s)*(1+s-2*r*r)/((r*r-s)*(1-s))
    xi = tau*tau/(4*complement)
    ell = (1+xi).log()
    g = ell - xi/(1+xi)
    p, q = z1/tau, z2/tau

    def lower(pair_sum, triple):
        return ell*pair_sum+g*(pair_sum*(1-3*pair_sum)+2*triple)

    square = q*q*maximum(p*p+p*q+q*q, p*(2*p+q))
    return {"two_1": lower(2*p*q, 0),
            "two_2": lower(q*(p+q), 0),
            "three": lower(q*(2*p+q), p*q*q), "mark": 2*g*square}


def quartic_bounds():
    """Enumerate all root and neighbor port types; masks label subsets of colors."""
    def groups(mask):
        yield (mask,)
        if mask in (3, 5, 6):
            first = mask & -mask
            yield (first, mask-first)

    weights = [(int(bool(m & 1)), int(bool(m & 2))+int(bool(m & 4))) for m in range(8)]
    def square_coeffs(masks):
        coeffs = [0]*5
        for indices in product((0, 1), repeat=4):
            coeff = 1
            for index, mask in zip(indices, masks):
                coeff *= weights[mask][index]
            coeffs[sum(indices)] += coeff
        return coeffs

    candidates = set()
    for root in range(1, 7):
        for a, b in product(groups(7-root), repeat=2):
            pairs = list(product(range(len(a)), range(len(b))))
            def fill(k, used_a, used_b, coeffs):
                if k == len(pairs):
                    if any(mask != 7 for mask in used_a+used_b):
                        candidates.add(coeffs)
                    return
                i, j = pairs[k]
                available = 7-(used_a[i] | used_b[j])
                cross = available
                while True:
                    new_a, new_b = list(used_a), list(used_b)
                    new_a[i] |= cross
                    new_b[j] |= cross
                    extra = square_coeffs((root, a[i], b[j], cross))
                    fill(k+1, new_a, new_b, tuple(u+v for u, v in zip(coeffs, extra)))
                    if not cross:
                        break
                    cross = (cross-1) & available
            fill(0, list(a), list(b), (0,)*5)
    return sorted(c for c in candidates if not any(
        other != c and all(a <= b for a, b in zip(c, other)) for other in candidates))


def cut_endpoint_margins(r, delta):
    s = r+delta
    budgets = small_budget(r, s)
    determinant = (1-s)*(1+s-2*r*r)
    cut1 = ((1-s*s)/determinant).log()/4
    cut2 = ((1-r*r)/determinant).log()/4
    rate = -maximum(-cut1, -cut2)
    return [budgets["two_1"]-rate, budgets["two_2"]-rate,
            budgets["three"]-3*rate/2, rate/2-budgets["mark"]]


def certificate(r_low, r_high, delta_low, delta_high):
    """Bisect both parameter axes until all four continuous bounds hold."""
    queue = [(r_low, r_high, delta_low, delta_high)]
    lo, hi, count = {}, {}, 0
    while queue:
        rl, rh, dl, dh = queue.pop()
        try:
            margins = cut_endpoint_margins(Interval(rl, rh), Interval(dl, dh))
            passed = min(gap.lo for gap in margins) > 0
        except (ArithmeticError, ValueError):
            passed = False
        if not passed:
            if max(rh-rl, dh-dl) < F(1,10**9):
                raise ArithmeticError(f"unresolved cell: r=[{rl},{rh}], delta=[{dl},{dh}]")
            if rh-rl > dh-dl:
                mid = (rh+rl)/2
                queue.extend([(rl, mid, dl, dh), (mid, rh, dl, dh)])
            else:
                mid = (dl+dh)/2
                queue.extend([(rl, rh, dl, mid), (rl, rh, mid, dh)])
            continue
        count += 1
        for name, gap in zip(("two_1", "two_2", "three", "mark"), margins):
            lo[name] = min(gap.lo, lo.get(name, gap.lo))
            hi[name] = max(gap.hi, hi.get(name, gap.hi))
    for name in lo:
        yield r_low, r_high, delta_low, delta_high, name, fmt(lo[name], False), fmt(hi[name], True), count


if __name__ == "__main__":
    writer = csv.writer(sys.stdout, lineterminator="\n")
    if sys.argv[1:] == ["--squares"]:
        writer.writerow(("p4", "p3q", "p2q2", "pq3", "q4"))
        writer.writerows(quartic_bounds())
    else:
        writer.writerow(("r_lo", "r_hi", "delta_lo", "delta_hi", "quantity",
                         "gap_lo", "gap_hi", "cells"))
        center = F(-1, 3)
        writer.writerows(certificate(center, center, F("-.28"), F(".24")))
        writer.writerows(certificate(center-F(1,10000), center+F(1,10000), F("-.15"), F(".15")))


==> anc/scripts/d1_axial_tilt.py <==
"""Outward enclosures for R12=R13=r<0, R23=s and a singleton tilt."""

import csv
import sys
from fractions import Fraction as F
from functools import lru_cache
from math import lcm

from check_d1_equicorr_family import Interval, Jet, enclose, fmt


@lru_cache(maxsize=4096)
def _second_variance(r, s, alpha):
    """Isolate z on a dyadic grid, checking the stationary cubic exactly."""
    t = alpha / (1-alpha)
    r2 = r*r
    conditional = (1-s)*(1+s-2*r2)/(1-r2)
    if not -1 < r < 0 or not -1 < s < 1 or not 0 < conditional <= 1:
        raise ValueError("the enclosure requires negative r and a positive definite R")

    def polynomial(z):
        h = 1+t*z
        numerator = (1+t)*(h+s)-2*t*r2
        return ((z-1)*(numerator*h-r2*(h+s))
                +r2*(h-2*s)*(h+s)+numerator*s*s)

    c0, plus, minus, twice = map(polynomial, (0, 1, -1, 2))
    c2 = (plus+minus)/2-c0
    c13 = (plus-minus)/2
    c3 = (twice-c0-4*c2-2*c13)/6
    coeffs = (c3, c2, c13-c3, c0)
    common = lcm(*(c.denominator for c in coeffs))
    a, b, c, d = (int(h*common) for h in coeffs)
    unit = 1 << 80
    b, c, d = b*unit, c*unit**2, d*unit**3

    def sign(index):
        return ((a*index+b)*index+c)*index+d

    # The exact root is at least the original conditional variance given 1,3.
    lo = -(-conditional.numerator*unit//conditional.denominator)
    hi = unit
    if sign(lo) >= 0:
        return Interval(conditional, F(lo, unit))
    assert sign(hi) > 0
    while hi-lo > 1:
        middle = (lo+hi)//2
        if sign(middle) < 0:
            lo = middle
        else:
            hi = middle
    return Interval(F(lo, unit), F(hi, unit))


def _base_value(x):
    return x.value if isinstance(x, Jet) else enclose(x)


def _variance_box(r, s, alpha):
    t = alpha/(1-alpha)
    if not (-1 < r.lo <= r.hi < 0 and -1 < s.lo <= s.hi < 1 and
            1+s.lo > 2*r.lo**2):
        raise ValueError("the whole parameter box must have a positive definite R")
    if s.hi*(1+t) <= r.hi**2 or (r.lo == r.hi and s.lo == s.hi):
        # The two conditional-variance updates increase with r and s if
        # (1+t*y)*s-r^2 <= 0 throughout; for a single point no order is needed.
        left = _second_variance(r.lo, s.lo, alpha)
        right = _second_variance(r.hi, s.hi, alpha)
        z = Interval(left.lo, right.hi)
    else:
        # Conditioning on noisy observations can only increase the conditional
        # variance. This starts a scalar interval Newton enclosure on z.
        rr = r*r
        lower = ((1-s)*(1+s-2*rr)/(1-rr)).lo
        z = Interval(max(0, lower), F(1))

        def update(v):
            h = 1+t*v
            a = 1+t*(1-2*rr/(h+s))
            den = a*h-rr
            ls = r*(h-s)/den
            ks = (a*s-rr)/den
            target = 1-(rr*(h-2*s)+a*s*s)/den
            slope = t*ks*ks+t*ls*ls*2*t*rr/((h+s)*(h+s))
            ds = -2*ks+t*ls*ls*2*rr/((h+s)*(h+s))
            return target, slope, ds

        for _ in range(14):
            center = enclose((z.lo+z.hi)/2)
            _, slope, ds = update(z)
            if slope.hi < 1 and (ds.lo > 0 or ds.hi < 0):
                # Dr of both conditional variances at fixed y,z is positive
                # also when s>0 (the two regression coefficients have l<0,k<1).
                slow, shigh = (s.lo, s.hi) if ds.lo > 0 else (s.hi, s.lo)
                left = _second_variance(r.lo, slow, alpha)
                right = _second_variance(r.hi, shigh, alpha)
                z = Interval(left.lo, right.hi)
                break
            minimum = update(enclose(z.lo))[0].lo
            maximum = update(enclose(z.hi))[0].hi
            left, right = max(z.lo, minimum), min(z.hi, maximum)
            if slope.hi < 1:
                newton = center + (update(center)[0]-center)/(1-slope)
                left, right = max(left, newton.lo), min(right, newton.hi)
            assert left <= right
            if left == z.lo and right == z.hi:
                break
            z = Interval(left, right)
    # The first variance increases with r, s and z when r<0.
    y = Interval(1-2*r.lo**2/(1+t*z.lo+s.lo),
                 1-2*r.hi**2/(1+t*z.hi+s.hi))
    return y, z


def _cost(r, s, a, h, y, z, alpha):
    beta = 1-alpha
    det_r = (1-s)*(1+s-2*r*r)
    det_mix = beta**3*(h-s)*(a*(h+s)-2*r*r)
    return (det_mix.log()-beta*det_r.log()-alpha*(y.log()+2*z.log()))/(2*beta)


@lru_cache(maxsize=4096)
def _point_cost(r, s, alpha):
    z = _second_variance(r, s, alpha)
    t = alpha/(1-alpha)
    y = 1-2*r*r/(1+t*z+s)
    return _cost(enclose(r), enclose(s), 1+t*y, 1+t*z, y, z, alpha)


def axial_tilt(r, s, alpha=F(2, 3)):
    """Return certified intervals, or directional jets if r or s is a Jet.

    v1, v2 are diagonal variances (v3=v2). c12 and c23 are signed tilted
    correlations. T is -log(affinity)/(1-alpha), and rate=T/2. cut1 and
    cut2 are the respective half-cut mutual informations. pair_v1, pair_v2
    and pair_rate1, pair_rate2 are the binary-cut tilted variances and rates.
    """
    alpha = F(alpha)
    if not 0 < alpha < 1:
        raise ValueError("alpha must lie strictly between zero and one")
    beta, t = 1-alpha, alpha/(1-alpha)
    ri, si = _base_value(r), _base_value(s)
    y, z = _variance_box(ri, si, alpha)
    a, h = 1+t*y, 1+t*z
    block = a*(h+si)-2*ri*ri
    d = 1+si-2*ri*ri
    # Fixed-point stationarity cancels all variance derivatives of T.
    slope_r = 2*(ri/d-ri/(beta*block))
    slope_s = (ri*ri-a*si)/(beta*(h-si)*block)-(ri*ri-si)/((1-si)*d)
    if ((slope_r.hi < 0 or slope_r.lo > 0 or ri.lo == ri.hi) and
            (slope_s.hi < 0 or slope_s.lo > 0 or si.lo == si.hi)):
        rlow, rhigh = (ri.hi, ri.lo) if slope_r.hi < 0 else (ri.lo, ri.hi)
        slow, shigh = (si.hi, si.lo) if slope_s.hi < 0 else (si.lo, si.hi)
        cost = Interval(_point_cost(rlow, slow, alpha).lo,
                        _point_cost(rhigh, shigh, alpha).hi)
    else:
        rmid, smid = (ri.lo+ri.hi)/2, (si.lo+si.hi)/2
        cost = _point_cost(rmid, smid, alpha)+slope_r*(ri-rmid)+slope_s*(si-smid)
    if isinstance(r, Jet) or isinstance(s, Jet):
        dr = r.deriv if isinstance(r, Jet) else enclose(0)
        ds = s.deriv if isinstance(s, Jet) else enclose(0)
        ls = ri*(h-si)/(a*h-ri*ri)
        ks = (a*si-ri*ri)/(a*h-ri*ri)
        fz = 2*t*ri*ri/((h+si)*(h+si))
        fy0 = -4*ri*dr/(h+si)+2*ri*ri*ds/((h+si)*(h+si))
        dz = ((-2*ls*(1-ks)*dr-2*ks*ds+t*ls*ls*fy0) /
              (1-t*ks*ks-t*ls*ls*fz))
        y, z = Jet(y, fy0+fz*dz), Jet(z, dz)
        r, s = Jet(ri, dr), Jet(si, ds)
        cost = Jet(cost, slope_r*dr+slope_s*ds)
    else:
        r, s = ri, si
    rr = r*r
    a, h = 1+t*y, 1+t*z
    block = a*(h+s)-2*rr
    determinant = (1-s)*(1+s-2*rr)
    c12 = alpha/beta**2*(y*z).sqrt()*r/block
    c23 = alpha/beta**2*z*(a*s-rr)/((h-s)*block)
    v1 = (1-2*rr/(1+s)).sqrt()
    v2 = (determinant/(1-rr)).sqrt()
    return {
        "v1": y, "v2": z, "c12": c12, "c23": c23, "T": cost, "rate": cost/2,
        "cut1": -v1.log()/2, "cut2": -v2.log()/2,
        "pair_v1": v1, "pair_v2": v2,
        "pair_rate1": ((1+v1)/(2*v1)).log(), "pair_rate2": ((1+v2)/(2*v2)).log(),
    }


def reference_rows():
    r = F(-1, 3)
    for alpha in (F(1, 2), F(2, 3)):
        for name, val in axial_tilt(r, r, alpha).items():
            yield alpha, 0, 0, name, fmt(val.lo, False), fmt(val.hi, True)
    for name, left, right, lo, hi, orientation in (
        ("cut1", F("-.04"), F(0), F("-.02512075826"), F("-.02512075823"), 1),
        ("cut2", F(0), F(".06"), F(".04399196120"), F(".04399196126"), -1),
    ):
        steps = 20
        derivatives = []
        for j in range(steps):
            x = Interval(r+left+(right-left)*j/steps, r+left+(right-left)*(j+1)/steps)
            values = axial_tilt(r, Jet(x, enclose(1)))
            derivatives.append((values[name]-values["rate"]).deriv)
        bound = Interval(min(d.lo for d in derivatives), max(d.hi for d in derivatives))
        assert (orientation*bound).lo > 0
        yield F(2, 3), left, right, name+"_minus_rate_derivative", fmt(bound.lo, False), fmt(bound.hi, True)
        for side, sign in ((lo, -orientation), (hi, orientation)):
            values = axial_tilt(r, r+side)
            bound = values[name]-values["rate"]
            assert (sign*bound).lo > 0
            yield F(2, 3), side, side, name+"_minus_rate", fmt(bound.lo, False), fmt(bound.hi, True)


if __name__ == "__main__":
    writer = csv.writer(sys.stdout, lineterminator="\n")
    writer.writerow(("alpha", "delta_lo", "delta_hi", "quantity", "lower_outward", "upper_outward"))
    writer.writerows(reference_rows())

